Novel Multilepton Signatures from the Fermionic Portal to Vector Dark Matter

We perform a collider study of a novel multilepton signature arising from pair production of heavy vector-like leptons followed by cascade decays through a dark sector. In the muonic realisation of the Fermionic Portal to Vector Dark Matter, this process can lead to final states with four, six, eight, or ten visible muons, depending on the dark-sector spectrum and branching pattern. We identify the six-muon channel as the most powerful target: it remains sizeable over a broad region of parameter space, while being less rate-suppressed than the higher-multiplicity channels and much cleaner and more reconstructable than the four-muon final state. The signal arises from Drell--Yan pair production of vector-like muons, $pp\to\mu'^{+}\mu'^{-}$, followed by decays through the dark vector $V'$ and the dark scalar $H_D$. The six-muon final state receives contributions from symmetric decay topologies in which each $\mu'$ yields three visible muons, and from the asymmetric topology in which one chain yields one muon and the other yields five. The six-lepton signature from vector-like-lepton pair production has not previously been explored at the LHC. We therefore develop a topology-based reconstruction which exploits the repeated dimuon, trimuon, and five-muon resonance structure of the signal. We simulate signal and Standard Model backgrounds at detector level, including a dedicated treatment of rare heavy-flavour muons. The resulting background after the six-muon selection and topology reconstruction is negligible. Existing Run-2 multilepton searches already constrain part of the low-mass parameter space, but they do not exploit the repeated resonance structure of the signal. A dedicated six-muon search can substantially extend the reach. At the HL-LHC, the proposed analysis can probe vector-like muon masses up to about $1.9$ TeV for favourable spectra.

==> anc/DelphesPythia8HFMuonFilter.cpp <==
/*
 *  Delphes: a framework for fast simulation of a generic collider experiment
 *  Copyright (C) 2012-2014  Universite catholique de Louvain (UCL), Belgium
 *
 *  This program is free software: you can redistribute it and/or modify
 *  it under the terms of the GNU General Public License as published by
 *  the Free Software Foundation, either version 3 of the License, or
 *  (at your option) any later version.
 *
 *  This program is distributed in the hope that it will be useful,
 *  but WITHOUT ANY WARRANTY; without even the implied warranty of
 *  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
 *  GNU General Public License for more details.
 *
 *  You should have received a copy of the GNU General Public License
 *  along with this program.  If not, see <http://www.gnu.org/licenses/>.
 */

#include <algorithm>
#include <cmath>
#include <fstream>
#include <iostream>
#include <sstream>
#include <stdexcept>
#include <string>
#include <vector>

#include <signal.h>

#include "Pythia.h"
#include "Pythia8Plugins/CombineMatchingInput.h"

#include "TApplication.h"
#include "TClonesArray.h"
#include "TROOT.h"

#include "TDatabasePDG.h"
#include "TFile.h"
#include "TLorentzVector.h"
#include "TObjArray.h"
#include "TParameter.h"
#include "TParticlePDG.h"
#include "TStopwatch.h"
#include "TTree.h"

#include "classes/DelphesClasses.h"
#include "classes/DelphesFactory.h"
#include "classes/DelphesLHEFReader.h"
#include "modules/Delphes.h"

#include "ExRootAnalysis/ExRootProgressBar.h"
#include "ExRootAnalysis/ExRootTreeBranch.h"
#include "ExRootAnalysis/ExRootTreeWriter.h"

using namespace std;

//---------------------------------------------------------------------------

void ConvertInput(Long64_t eventCounter, Pythia8::Pythia *pythia,
  ExRootTreeBranch *branch, DelphesFactory *factory,
  TObjArray *allParticleOutputArray, TObjArray *stableParticleOutputArray, TObjArray *partonOutputArray,
  TStopwatch *readStopWatch, TStopwatch *procStopWatch)
{
  int i;

  HepMCEvent *element;
  Candidate *candidate;
  TDatabasePDG *pdg;
  TParticlePDG *pdgParticle;
  Int_t pdgCode;

  Int_t pid, status;
  Double_t px, py, pz, e, mass;
  Double_t x, y, z, t;

  // event information
  element = static_cast<HepMCEvent *>(branch->NewEntry());

  element->Number = eventCounter;

  element->ProcessID = pythia->info.code();
  element->MPI = 1;
  element->Weight = pythia->info.weight();

  element->Scale = pythia->info.QRen();
  element->AlphaQED = pythia->info.alphaEM();
  element->AlphaQCD = pythia->info.alphaS();

  element->ID1 = pythia->info.id1();
  element->ID2 = pythia->info.id2();
  element->X1 = pythia->info.x1();
  element->X2 = pythia->info.x2();
  element->ScalePDF = pythia->info.QFac();
  element->PDF1 = pythia->info.pdf1();
  element->PDF2 = pythia->info.pdf2();

  element->ReadTime = readStopWatch->RealTime();
  element->ProcTime = procStopWatch->RealTime();

  pdg = TDatabasePDG::Instance();

  for(i = 1; i < pythia->event.size(); ++i)
  {
    Pythia8::Particle &particle = pythia->event[i];

    pid = particle.id();
    status = particle.statusHepMC();
    px = particle.px();
    py = particle.py();
    pz = particle.pz();
    e = particle.e();
    mass = particle.m();
    x = particle.xProd();
    y = particle.yProd();
    z = particle.zProd();
    t = particle.tProd();

    candidate = factory->NewCandidate();

    candidate->PID = pid;
    pdgCode = TMath::Abs(candidate->PID);

    candidate->Status = status;

    candidate->M1 = particle.mother1() - 1;
    candidate->M2 = particle.mother2() - 1;

    candidate->D1 = particle.daughter1() - 1;
    candidate->D2 = particle.daughter2() - 1;

    pdgParticle = pdg->GetParticle(pid);
    candidate->Charge = pdgParticle ? Int_t(pdgParticle->Charge() / 3.0) : -999;
    candidate->Mass = mass;

    candidate->Momentum.SetPxPyPzE(px, py, pz, e);

    candidate->Position.SetXYZT(x, y, z, t);

    allParticleOutputArray->Add(candidate);

    if(!pdgParticle) continue;

    if(status == 1)
    {
      stableParticleOutputArray->Add(candidate);
    }
    else if(pdgCode <= 5 || pdgCode == 21 || pdgCode == 15)
    {
      partonOutputArray->Add(candidate);
    }
  }
}


//---------------------------------------------------------------------------


static const int kWeakBHadronIds[] =
{
  511, 521, 531, 541,
  5122, 5132, 5232, 5332
};

bool IsSelectedWeakBHadron(int pdgId)
{
  const int absId = std::abs(pdgId);

  for(unsigned int i = 0;
      i < sizeof(kWeakBHadronIds) / sizeof(kWeakBHadronIds[0]); ++i)
  {
    if(absId == kWeakBHadronIds[i]) return true;
  }

  return false;
}

void SetSelectedBDecays(Pythia8::Pythia *pythia, bool mayDecay)
{
  for(unsigned int i = 0;
      i < sizeof(kWeakBHadronIds) / sizeof(kWeakBHadronIds[0]); ++i)
  {
    pythia->particleData.mayDecay(kWeakBHadronIds[i], mayDecay);
  }
}

std::vector<int> FindUndecayedBHadrons(const Pythia8::Event &event)
{
  std::vector<int> indices;

  for(int i = 1; i < event.size(); ++i)
  {
    if(event[i].isFinal() && IsSelectedWeakBHadron(event[i].id()))
    {
      indices.push_back(i);
    }
  }

  return indices;
}

bool DescendsFromOriginalB(const Pythia8::Event &event,
  int particleIndex, const std::vector<int> &originalBIndices)
{
  std::vector<int> stack;
  std::vector<char> visited(event.size(), 0);

  const int mother1 = event[particleIndex].mother1();
  const int mother2 = event[particleIndex].mother2();

  if(mother1 > 0)
  {
    const int lastMother =
      (mother2 >= mother1 && mother2 < event.size()) ? mother2 : mother1;

    for(int index = mother1; index <= lastMother; ++index)
    {
      stack.push_back(index);
    }
  }

  while(!stack.empty())
  {
    const int index = stack.back();
    stack.pop_back();

    if(index <= 0 || index >= event.size()) continue;
    if(visited[index]) continue;
    visited[index] = 1;

    for(unsigned int i = 0; i < originalBIndices.size(); ++i)
    {
      if(index == originalBIndices[i]) return true;
    }

    const int parent1 = event[index].mother1();
    const int parent2 = event[index].mother2();

    if(parent1 > 0)
    {
      const int lastParent =
        (parent2 >= parent1 && parent2 < event.size()) ? parent2 : parent1;

      for(int parent = parent1; parent <= lastParent; ++parent)
      {
        stack.push_back(parent);
      }
    }
  }

  return false;
}

static const double kHFMuonPTMin = 10.0;
static const double kHFMuonAbsEtaMax = 2.5;
static const double kHFMuonIsolationCone = 0.5;
static const double kHFMuonIsolationTrackPTMin = 0.5;
static const double kHFMuonRelativeIsolationMax = 0.5;

double DeltaPhi(double phi1, double phi2)
{
  double dPhi = phi1 - phi2;

  while(dPhi > M_PI) dPhi -= 2.0 * M_PI;
  while(dPhi <= -M_PI) dPhi += 2.0 * M_PI;

  return dPhi;
}

double ChargedRelativeIsolation(const Pythia8::Event &event, int muonIndex)
{
  double isolationPT = 0.0;

  for(int j = 1; j < event.size(); ++j)
  {
    if(j == muonIndex) continue;
    if(!event[j].isFinal()) continue;
    if(event[j].charge() == 0.0) continue;
    if(event[j].pT() <= kHFMuonIsolationTrackPTMin) continue;

    const double dEta = event[j].eta() - event[muonIndex].eta();
    const double dPhi = DeltaPhi(event[j].phi(), event[muonIndex].phi());
    const double dR = std::sqrt(dEta * dEta + dPhi * dPhi);

    if(dR < kHFMuonIsolationCone)
    {
      isolationPT += event[j].pT();
    }
  }

  return isolationPT / event[muonIndex].pT();
}

int CountFinalMuonsFromBChains(const Pythia8::Event &event,
  const std::vector<int> &originalBIndices)
{
  int nMuons = 0;

  for(int i = 1; i < event.size(); ++i)
  {
    if(!event[i].isFinal()) continue;
    if(std::abs(event[i].id()) != 13) continue;
    if(event[i].pT() <= kHFMuonPTMin) continue;
    if(std::abs(event[i].eta()) >= kHFMuonAbsEtaMax) continue;
    if(!DescendsFromOriginalB(event, i, originalBIndices)) continue;

    const double relativeIsolation = ChargedRelativeIsolation(event, i);
    if(relativeIsolation >= kHFMuonRelativeIsolationMax) continue;

    ++nMuons;
  }

  return nMuons;
}

//---------------------------------------------------------------------------

static bool interrupted = false;

void SignalHandler(int sig)
{
  interrupted = true;
}

//---------------------------------------------------------------------------

/*
Single-particle gun. The particle must be a colour singlet.
Input: flavour, energy, direction (theta, phi).
If theta < 0 then random choice over solid angle.
Optional final argument to put particle at rest => E = m.
from pythia8 example 21
*/

void fillParticle(int id, double pMax, double etaMax,
  Pythia8::Event &event, Pythia8::ParticleData &pdt, Pythia8::Rndm &rndm)
{
  // Reset event record to allow for new event.
  event.reset();

  // Generate uniform pt and eta.
  double pt, eta, phi, pp, ee, mm;

  // pMin = 0.1 GeV for single particles
  pp = pow(10, -1.0 + (log10(pMax) + 1.0) * rndm.flat());
  eta = (2.0 * rndm.flat() - 1.0) * etaMax;
  phi = 2.0 * M_PI * rndm.flat();
  mm = pdt.mSel(id);
  ee = Pythia8::sqrtpos(pp * pp + mm * mm);
  pt = pp / cosh(eta);

  // Store the particle in the event record.
  event.append(id, 1, 0, 0, pt * cos(phi), pt * sin(phi), pt * sinh(eta), ee, mm);
}

//---------------------------------------------------------------------------

void fillPartons(int id, double pMax, double etaMax,
  Pythia8::Event &event, Pythia8::ParticleData &pdt, Pythia8::Rndm &rndm)
{
  // Reset event record to allow for new event.
  event.reset();

  // Generate uniform pt and eta.
  double pt, eta, phi, pp, ee, mm;

  // pMin = 1 GeV for jets
  pp = pow(10, log10(pMax) * rndm.flat());
  eta = (2.0 * rndm.flat() - 1.0) * etaMax;
  phi = 2.0 * M_PI * rndm.flat();
  mm = pdt.mSel(id);
  ee = Pythia8::sqrtpos(pp * pp + mm * mm);
  pt = pp / cosh(eta);

  if((id == 4 || id == 5) && pt < 10.0) return;

  if(id == 21)
  {
    event.append(21, 23, 101, 102, pt * cos(phi), pt * sin(phi), pt * sinh(eta), ee);
    event.append(21, 23, 102, 101, -pt * cos(phi), -pt * sin(phi), -pt * sinh(eta), ee);
  }
  else
  {
    event.append(id, 23, 101, 0, pt * cos(phi), pt * sin(phi), pt * sinh(eta), ee, mm);
    event.append(-id, 23, 0, 101, -pt * cos(phi), -pt * sin(phi), -pt * sinh(eta), ee, mm);
  }
}

//---------------------------------------------------------------------------

int main(int argc, char *argv[])
{
  char appName[] = "DelphesPythia8HFMuonFilter";
  stringstream message;
  FILE *inputFile = 0;
  TFile *outputFile = 0;
  TStopwatch readStopWatch, procStopWatch;
  ExRootTreeWriter *treeWriter = 0;
  ExRootTreeBranch *branchEvent = 0, *branchWeight = 0;
  ExRootTreeBranch *branchEventLHEF = 0, *branchWeightLHEF = 0;
  ExRootConfReader *confReader = 0;
  Delphes *modularDelphes = 0;
  DelphesFactory *factory = 0;
  TObjArray *stableParticleOutputArray = 0, *allParticleOutputArray = 0, *partonOutputArray = 0;
  TObjArray *stableParticleOutputArrayLHEF = 0, *allParticleOutputArrayLHEF = 0, *partonOutputArrayLHEF = 0;
  DelphesLHEFReader *reader = 0;
  Long64_t eventCounter, errorCounter;
  Long64_t numberOfEvents, timesAllowErrors;
  Long64_t hardEventsProcessed = 0;
  Long64_t writtenEvents = 0;
  Long64_t acceptedDecayTrials = 0;
  Long64_t totalDecayAttempts = 0;
  Long64_t totalValidDecayTrials = 0;
  Bool_t spareFlag1;
  Int_t spareMode1;
  Double_t spareParm1, spareParm2;

  Pythia8::Pythia *pythia = 0;

  if(argc != 7)
  {
    cout << " Usage: " << appName
         << " config_file pythia_card output_file required_HF_muons"
         << " target_written_events max_decay_trials_per_event"
         << endl;
    cout << " config_file - configuration file in Tcl format," << endl;
    cout << " pythia_card - Pythia8 configuration file," << endl;
    cout << " output_file - output file in ROOT format," << endl;
    cout << " required_HF_muons - number of additional final-state muons "
         << "from the original B-hadron chains." << endl;
    cout << " target_written_events - exact number of accepted decay "
         << "configurations to write to the ROOT file." << endl;
    cout << " max_decay_trials_per_event - maximum number of moreDecays() "
         << "trials for each hard event." << endl;
    cout << " Use 2 for ttZ or four-top with four prompt muons; "
         << "use 4 for ttbar with two prompt muons." << endl;
    return 1;
  }

  char *endPointer = 0;
  const long parsedRequiredHFMuons = strtol(argv[4], &endPointer, 10);

  if(endPointer == argv[4] || *endPointer != '\0' ||
     parsedRequiredHFMuons < 1 || parsedRequiredHFMuons > 20)
  {
    cerr << "required_HF_muons must be an integer between 1 and 20"
         << endl;
    return 1;
  }

  const int requiredHFMuons = static_cast<int>(parsedRequiredHFMuons);

  char *targetEndPointer = 0;
  const long long parsedTargetWrittenEvents =
    strtoll(argv[5], &targetEndPointer, 10);

  if(targetEndPointer == argv[5] || *targetEndPointer != '\0' ||
     parsedTargetWrittenEvents < 1)
  {
    cerr << "target_written_events must be a positive integer" << endl;
    return 1;
  }

  const Long64_t targetWrittenEvents =
    static_cast<Long64_t>(parsedTargetWrittenEvents);

  char *trialsEndPointer = 0;
  const long long parsedMaxDecayTrialsPerEvent =
    strtoll(argv[6], &trialsEndPointer, 10);

  if(trialsEndPointer == argv[6] || *trialsEndPointer != '\0' ||
     parsedMaxDecayTrialsPerEvent < 1)
  {
    cerr << "max_decay_trials_per_event must be a positive integer" << endl;
    return 1;
  }

  const Long64_t maxDecayTrialsPerEvent =
    static_cast<Long64_t>(parsedMaxDecayTrialsPerEvent);

  // Print progress ten times per hard event, with a minimum interval of one.
  const Long64_t decayTrialPrintInterval =
    std::max<Long64_t>(1, maxDecayTrialsPerEvent / 10);

  signal(SIGINT, SignalHandler);

  gROOT->SetBatch();

  int appargc = 1;
  char *appargv[] = {appName};
  TApplication app(appName, &appargc, appargv);

  try
  {
    outputFile = TFile::Open(argv[3], "CREATE");

    if(outputFile == NULL)
    {
      message << "can't create output file " << argv[3];
      throw runtime_error(message.str());
    }

    treeWriter = new ExRootTreeWriter(outputFile, "Delphes");

    branchEvent = treeWriter->NewBranch("Event", HepMCEvent::Class());
    branchWeight = treeWriter->NewBranch("Weight", Weight::Class());

    confReader = new ExRootConfReader;
    confReader->ReadFile(argv[1]);

    modularDelphes = new Delphes("Delphes");
    modularDelphes->SetConfReader(confReader);
    modularDelphes->SetTreeWriter(treeWriter);

    factory = modularDelphes->GetFactory();
    allParticleOutputArray = modularDelphes->ExportArray("allParticles");
    stableParticleOutputArray = modularDelphes->ExportArray("stableParticles");
    partonOutputArray = modularDelphes->ExportArray("partons");

    // Initialize Pythia
    pythia = new Pythia8::Pythia;

    if(pythia == NULL)
    {
      throw runtime_error("can't create Pythia instance");
    }

    // jet matching
#if PYTHIA_VERSION_INTEGER < 8300
    Pythia8::CombineMatchingInput *combined = 0;
    Pythia8::UserHooks *matching = 0;

    matching = combined->getHook(*pythia);
    if(!matching)
    {
      throw runtime_error("can't do matching");
    }
    pythia->setUserHooksPtr(matching);
#else
    Pythia8::CombineMatchingInput combined;
    combined.setHook(*pythia);
#endif

    // Read in commands from configuration file
    if(!pythia->readFile(argv[2]))
    {
      message << "can't read Pythia8 configuration file " << argv[2] << endl;
      throw runtime_error(message.str());
    }

    // Extract settings to be used in the main program
    numberOfEvents = pythia->mode("Main:numberOfEvents");
    timesAllowErrors = pythia->mode("Main:timesAllowErrors");

    const bool randomSeedIsExplicit = pythia->flag("Random:setSeed");
    const int configuredRandomSeed = pythia->mode("Random:seed");

    cout << "PYTHIA random-number configuration:" << endl;
    cout << "  Random:setSeed = "
         << (randomSeedIsExplicit ? "on" : "off") << endl;
    cout << "  Random:seed    = "
         << configuredRandomSeed << endl;

    if(!randomSeedIsExplicit)
    {
      cout << "  Note: PYTHIA will use its default deterministic random "
           << "sequence. The sequence still advances between moreDecays() "
           << "calls, but repeated runs will be reproducible." << endl;
    }

    spareFlag1 = pythia->flag("Main:spareFlag1");
    spareMode1 = pythia->mode("Main:spareMode1");
    spareParm1 = pythia->parm("Main:spareParm1");
    spareParm2 = pythia->parm("Main:spareParm2");
        
    // Check if particle gun
    if(!spareFlag1)
    {
      inputFile = fopen(pythia->word("Beams:LHEF").c_str(), "r");
      if(inputFile)
      {
        reader = new DelphesLHEFReader;
        reader->SetInputFile(inputFile);

        branchEventLHEF = treeWriter->NewBranch("EventLHEF", LHEFEvent::Class());
        branchWeightLHEF = treeWriter->NewBranch("WeightLHEF", LHEFWeight::Class());

        allParticleOutputArrayLHEF = modularDelphes->ExportArray("allParticlesLHEF");
        stableParticleOutputArrayLHEF = modularDelphes->ExportArray("stableParticlesLHEF");
        partonOutputArrayLHEF = modularDelphes->ExportArray("partonsLHEF");
      }
    }

    SetSelectedBDecays(pythia, false);

    modularDelphes->InitTask();

    pythia->init();

    // ExRootProgressBar progressBar(numberOfEvents - 1);
    ExRootProgressBar progressBar(-1);

    // Loop over all events
    errorCounter = 0;
    treeWriter->Clear();
    modularDelphes->Clear();
    readStopWatch.Start();
    for(eventCounter = 0;
        eventCounter < numberOfEvents &&
        writtenEvents < targetWrittenEvents &&
        !interrupted;
        ++eventCounter)
    {
      while(reader && reader->ReadBlock(factory, allParticleOutputArrayLHEF, stableParticleOutputArrayLHEF, partonOutputArrayLHEF) && !reader->EventReady())
        ;

      if(spareFlag1)
      {
        if((spareMode1 >= 1 && spareMode1 <= 5) || spareMode1 == 21)
        {
          fillPartons(spareMode1, spareParm1, spareParm2, pythia->event, pythia->particleData, pythia->rndm);
        }
        else
        {
          fillParticle(spareMode1, spareParm1, spareParm2, pythia->event, pythia->particleData, pythia->rndm);
        }
      }

      if(!pythia->next())
      {
        // If failure because reached end of file then exit event loop
        if(pythia->info.atEndOfFile())
        {
          cerr << "Aborted since reached end of Les Houches Event File" << endl;
          break;
        }

        // First few failures write off as "acceptable" errors, then quit
        if(++errorCounter > timesAllowErrors)
        {
          cerr << "Event generation aborted prematurely, owing to error!" << endl;
          break;
        }

        modularDelphes->Clear();
        if(reader) reader->Clear();
        continue;
      }

      readStopWatch.Stop();
      ++hardEventsProcessed;

      const std::vector<int> bHadronIndices =
        FindUndecayedBHadrons(pythia->event);

      if(bHadronIndices.empty())
      {
        cerr << "Warning: no undecayed weak B hadron found in hard event "
             << eventCounter << "; event skipped." << endl;

        treeWriter->Clear();
        modularDelphes->Clear();
        if(reader) reader->Clear();

        readStopWatch.Start();
        progressBar.Update(eventCounter, eventCounter);
        continue;
      }

      const Pythia8::Event undecayedEvent = pythia->event;

      // Perform a fixed number of independent physical B/D decay trials
      // for each hard event. Write every accepted decay configuration until
      // the requested ROOT-file size is reached.
      Long64_t trialsThisEvent = 0;
      Long64_t acceptedTrialsThisEvent = 0;
      Long64_t moreDecaysFailuresThisEvent = 0;
      int bestHFMuonMultiplicityThisEvent = 0;

      SetSelectedBDecays(pythia, true);

      for(trialsThisEvent = 0;
          trialsThisEvent < maxDecayTrialsPerEvent &&
          writtenEvents < targetWrittenEvents &&
          !interrupted;
          ++trialsThisEvent)
      {
        ++totalDecayAttempts;

        // Restore only the event record. The PYTHIA random-number-generator
        // state is not restored, so every moreDecays() call uses fresh random
        // numbers from the continuing PYTHIA random sequence.
        pythia->event = undecayedEvent;

        if(!pythia->moreDecays())
        {
          ++moreDecaysFailuresThisEvent;

          if((trialsThisEvent + 1) % decayTrialPrintInterval == 0)
          {
            cout << "HF filter progress: hard event " << eventCounter
                 << ", written events " << writtenEvents
                 << "/" << targetWrittenEvents
                 << ", trials for this event " << (trialsThisEvent + 1)
                 << "/" << maxDecayTrialsPerEvent
                 << ", accepted trials for this event "
                 << acceptedTrialsThisEvent
                 << ", best accepted HF-muon multiplicity "
                 << bestHFMuonMultiplicityThisEvent
                 << ", moreDecays() failures "
                 << moreDecaysFailuresThisEvent
                 << endl;
          }

          continue;
        }

        ++totalValidDecayTrials;

        const int nHeavyFlavourMuons =
          CountFinalMuonsFromBChains(pythia->event, bHadronIndices);

        if(nHeavyFlavourMuons > bestHFMuonMultiplicityThisEvent)
        {
          bestHFMuonMultiplicityThisEvent = nHeavyFlavourMuons;
        }

        if(nHeavyFlavourMuons < requiredHFMuons)
        {
          if((trialsThisEvent + 1) % decayTrialPrintInterval == 0)
          {
            cout << "HF filter progress: hard event " << eventCounter
                 << ", written events " << writtenEvents
                 << "/" << targetWrittenEvents
                 << ", trials for this event " << (trialsThisEvent + 1)
                 << "/" << maxDecayTrialsPerEvent
                 << ", accepted trials for this event "
                 << acceptedTrialsThisEvent
                 << ", best accepted HF-muon multiplicity "
                 << bestHFMuonMultiplicityThisEvent
                 << ", moreDecays() failures "
                 << moreDecaysFailuresThisEvent
                 << endl;
          }

          continue;
        }

        ++acceptedDecayTrials;
        ++acceptedTrialsThisEvent;

        procStopWatch.Start();
        ConvertInput(writtenEvents, pythia, branchEvent, factory,
          allParticleOutputArray, stableParticleOutputArray, partonOutputArray,
          &readStopWatch, &procStopWatch);
        modularDelphes->ProcessTask();
        procStopWatch.Stop();

        if(reader)
        {
          reader->AnalyzeEvent(branchEventLHEF, writtenEvents,
            &readStopWatch, &procStopWatch);
          reader->AnalyzeWeight(branchWeightLHEF);
        }

#if PYTHIA_VERSION_INTEGER > 8300
        for(int iWeight = 0;
            iWeight < pythia->info.weightNameVector().size(); ++iWeight)
        {
          Weight *weight;
          weight = static_cast<Weight *>(branchWeight->NewEntry());
          weight->Weight = pythia->info.weightValueVector()[iWeight];
        }
#endif

        treeWriter->Fill();
        ++writtenEvents;

        treeWriter->Clear();
        modularDelphes->Clear();

        if(writtenEvents % 100 == 0 ||
           writtenEvents == targetWrittenEvents)
        {
          cout << "Written events " << writtenEvents
               << "/" << targetWrittenEvents
               << ", valid decay trials " << totalValidDecayTrials
               << ", hard events processed " << hardEventsProcessed
               << endl;
        }
      }

      SetSelectedBDecays(pythia, false);

      if(acceptedTrialsThisEvent == 0)
      {
        cout << "No accepted decay configuration for hard event "
             << eventCounter << " after " << trialsThisEvent
             << " trials. Best qualifying HF-muon multiplicity was "
             << bestHFMuonMultiplicityThisEvent
             << "; moreDecays() failed "
             << moreDecaysFailuresThisEvent << " times." << endl;
      }

      if(reader) reader->Clear();

      readStopWatch.Start();
      progressBar.Update(eventCounter, eventCounter);
    }

    progressBar.Update(eventCounter, eventCounter, kTRUE);
    progressBar.Finish();

    if(writtenEvents < targetWrittenEvents)
    {
      cerr << "Warning: requested " << targetWrittenEvents
           << " written events, but only " << writtenEvents
           << " were produced before exhausting Main:numberOfEvents."
           << endl;
    }

    pythia->stat();

    modularDelphes->FinishTask();
    treeWriter->Write();
    outputFile->Flush();

    const double decayProbability =
      totalValidDecayTrials > 0 ?
      double(acceptedDecayTrials) / double(totalValidDecayTrials) : 0.0;

    const double commonTreeWeight =
      totalValidDecayTrials > 0 ?
      1.0 / double(totalValidDecayTrials) : 0.0;

    Long64_t recoMuonEventsGE5 = 0;
    Long64_t recoMuonEventsGE6 = 0;

    TTree *delphesTree =
      dynamic_cast<TTree *>(outputFile->Get("Delphes"));

    if(delphesTree)
    {
      delphesTree->SetWeight(commonTreeWeight);

      TClonesArray *muonBranch = 0;
      if(delphesTree->GetBranch("Muon"))
      {
        delphesTree->SetBranchAddress("Muon", &muonBranch);

        const Long64_t nStoredEvents = delphesTree->GetEntries();
        for(Long64_t iEntry = 0; iEntry < nStoredEvents; ++iEntry)
        {
          delphesTree->GetEntry(iEntry);
          const int nRecoMuons = muonBranch ? muonBranch->GetEntriesFast() : 0;

          if(nRecoMuons >= 5) ++recoMuonEventsGE5;
          if(nRecoMuons >= 6) ++recoMuonEventsGE6;
        }

        delphesTree->ResetBranchAddresses();
      }
      else
      {
        cerr << "Warning: Delphes tree has no Muon branch; "
             << "reconstructed-muon cross sections cannot be calculated."
             << endl;
      }

      delphesTree->Write("", TObject::kOverwrite);
    }
    else
    {
      cerr << "Warning: Delphes tree not found; reconstructed-muon "
           << "cross sections cannot be calculated." << endl;
    }

    // PYTHIA reports sigmaGen() in mb. Convert directly to fb.
    const double pythiaSigmaGenFb = pythia->info.sigmaGen() * 1.0e12;

    const double selectedCrossSectionFb =
      pythiaSigmaGenFb * decayProbability;

    const double recoMuonProbabilityGE5 =
      totalValidDecayTrials > 0 ?
      double(recoMuonEventsGE5) / double(totalValidDecayTrials) : 0.0;

    const double recoMuonProbabilityGE6 =
      totalValidDecayTrials > 0 ?
      double(recoMuonEventsGE6) / double(totalValidDecayTrials) : 0.0;

    const double recoMuonCrossSectionGE5Fb =
      pythiaSigmaGenFb * recoMuonProbabilityGE5;

    const double recoMuonCrossSectionGE6Fb =
      pythiaSigmaGenFb * recoMuonProbabilityGE6;

    TParameter<Long64_t>("HFHardEventsProcessed",
      hardEventsProcessed).Write();
    TParameter<Long64_t>("HFWrittenEvents",
      writtenEvents).Write();
    TParameter<Long64_t>("HFAcceptedDecayTrials",
      acceptedDecayTrials).Write();
    TParameter<Long64_t>("HFTotalDecayAttempts",
      totalDecayAttempts).Write();
    TParameter<Long64_t>("HFTotalValidDecayTrials",
      totalValidDecayTrials).Write();
    TParameter<Long64_t>("HFTargetWrittenEvents",
      targetWrittenEvents).Write();
    TParameter<int>("HFRequiredMuons",
      requiredHFMuons).Write();
    TParameter<double>("HFMuonPTMin",
      kHFMuonPTMin).Write();
    TParameter<double>("HFMuonAbsEtaMax",
      kHFMuonAbsEtaMax).Write();
    TParameter<double>("HFMuonIsolationCone",
      kHFMuonIsolationCone).Write();
    TParameter<double>("HFMuonIsolationTrackPTMin",
      kHFMuonIsolationTrackPTMin).Write();
    TParameter<double>("HFMuonRelativeIsolationMax",
      kHFMuonRelativeIsolationMax).Write();
    TParameter<Long64_t>("HFMaxDecayTrialsPerEvent",
      maxDecayTrialsPerEvent).Write();
    TParameter<Long64_t>("HFDecayTrialPrintInterval",
      decayTrialPrintInterval).Write();
    TParameter<double>("HFDecayProbability",
      decayProbability).Write();
    TParameter<double>("HFCommonTreeWeight",
      commonTreeWeight).Write();
    TParameter<Long64_t>("RecoMuonEventsGE5",
      recoMuonEventsGE5).Write();
    TParameter<Long64_t>("RecoMuonEventsGE6",
      recoMuonEventsGE6).Write();
    TParameter<double>("RecoMuonProbabilityGE5",
      recoMuonProbabilityGE5).Write();
    TParameter<double>("RecoMuonProbabilityGE6",
      recoMuonProbabilityGE6).Write();
    TParameter<double>("PythiaSigmaGen_fb",
      pythiaSigmaGenFb).Write();
    TParameter<double>("HFSelectedCrossSection_fb",
      selectedCrossSectionFb).Write();
    TParameter<double>("RecoMuonCrossSectionGE5_fb",
      recoMuonCrossSectionGE5Fb).Write();
    TParameter<double>("RecoMuonCrossSectionGE6_fb",
      recoMuonCrossSectionGE6Fb).Write();

    const string normalizationFileName =
      string(argv[3]) + ".normalisation.txt";
    ofstream normalizationFile(normalizationFileName.c_str());

    if(normalizationFile)
    {
      normalizationFile
        << "HFHardEventsProcessed " << hardEventsProcessed << "\n"
        << "HFWrittenEvents " << writtenEvents << "\n"
        << "HFAcceptedDecayTrials " << acceptedDecayTrials << "\n"
        << "HFTotalDecayAttempts " << totalDecayAttempts << "\n"
        << "HFTotalValidDecayTrials " << totalValidDecayTrials << "\n"
        << "HFTargetWrittenEvents " << targetWrittenEvents << "\n"
        << "HFRequiredMuons " << requiredHFMuons << "\n"
        << "HFMuonPTMin " << kHFMuonPTMin << "\n"
        << "HFMuonAbsEtaMax " << kHFMuonAbsEtaMax << "\n"
        << "HFMuonIsolationCone " << kHFMuonIsolationCone << "\n"
        << "HFMuonIsolationTrackPTMin "
        << kHFMuonIsolationTrackPTMin << "\n"
        << "HFMuonRelativeIsolationMax "
        << kHFMuonRelativeIsolationMax << "\n"
        << "HFMaxDecayTrialsPerEvent "
        << maxDecayTrialsPerEvent << "\n"
        << "HFDecayTrialPrintInterval "
        << decayTrialPrintInterval << "\n"
        << "HFDecayProbability " << decayProbability << "\n"
        << "HFCommonTreeWeight " << commonTreeWeight << "\n"
        << "RecoMuonEventsGE5 " << recoMuonEventsGE5 << "\n"
        << "RecoMuonEventsGE6 " << recoMuonEventsGE6 << "\n"
        << "RecoMuonProbabilityGE5 " << recoMuonProbabilityGE5 << "\n"
        << "RecoMuonProbabilityGE6 " << recoMuonProbabilityGE6 << "\n"
        << "PythiaSigmaGen_fb " << pythiaSigmaGenFb << "\n"
        << "HFSelectedCrossSection_fb " << selectedCrossSectionFb << "\n"
        << "RecoMuonCrossSectionGE5_fb "
        << recoMuonCrossSectionGE5Fb << "\n"
        << "RecoMuonCrossSectionGE6_fb "
        << recoMuonCrossSectionGE6Fb << "\n"
        << "CrossSectionFormula "
        << "sigma_selected=sigma0*N_selected/HFTotalValidDecayTrials\n"
        << "CrossSectionFormulaRecoGE5 "
        << "sigma_reco_NmuGE5=sigma0*RecoMuonEventsGE5/HFTotalValidDecayTrials\n"
        << "CrossSectionFormulaRecoGE6 "
        << "sigma_reco_NmuGE6=sigma0*RecoMuonEventsGE6/HFTotalValidDecayTrials\n";
    }

    cout << "Hard events processed:         "
         << hardEventsProcessed << endl;
    cout << "Written enriched events:       "
         << writtenEvents << endl;
    cout << "Target written events:         "
         << targetWrittenEvents << endl;
    cout << "Accepted decay trials:         "
         << acceptedDecayTrials << endl;
    cout << "Required HF muons per event:   "
         << requiredHFMuons << endl;
    cout << "HF muon pT minimum:            "
         << kHFMuonPTMin << " GeV" << endl;
    cout << "HF muon |eta| maximum:         "
         << kHFMuonAbsEtaMax << endl;
    cout << "HF isolation cone:             "
         << kHFMuonIsolationCone << endl;
    cout << "HF isolation track pT minimum: "
         << kHFMuonIsolationTrackPTMin << " GeV" << endl;
    cout << "HF relative isolation maximum: "
         << kHFMuonRelativeIsolationMax << endl;
    cout << "Maximum trials per hard event:  "
         << maxDecayTrialsPerEvent << endl;
    cout << "Progress print interval:        "
         << decayTrialPrintInterval << endl;
    cout << "Total B/D decay attempts:       "
         << totalDecayAttempts << endl;
    cout << "Total valid B/D decay trials:   "
         << totalValidDecayTrials << endl;
    cout << "Estimated HF decay probability: "
         << decayProbability << endl;
    cout << "Common Delphes tree weight:     "
         << commonTreeWeight << endl;
    cout << "Reco events with N_mu >= 5:     "
         << recoMuonEventsGE5 << endl;
    cout << "Reco events with N_mu >= 6:     "
         << recoMuonEventsGE6 << endl;
    cout << "PYTHIA inclusive cross section: "
         << pythiaSigmaGenFb << " fb" << endl;
    cout << "Generator-filter cross section: "
         << selectedCrossSectionFb << " fb" << endl;
    cout << "Reco N_mu >= 5 cross section:   "
         << recoMuonCrossSectionGE5Fb << " fb" << endl;
    cout << "Reco N_mu >= 6 cross section:   "
         << recoMuonCrossSectionGE6Fb << " fb" << endl;
    cout << "For N_selected events: sigma_selected = "
         << "sigma0 * N_selected / "
         << totalValidDecayTrials << endl;

    cout << "** Exiting..." << endl;

    delete reader;
    delete pythia;
    delete modularDelphes;
    delete confReader;
    delete treeWriter;
    delete outputFile;

    return 0;
  }
  catch(runtime_error &e)
  {
    if(treeWriter) delete treeWriter;
    if(outputFile) delete outputFile;
    cerr << "** ERROR: " << e.what() << endl;
    return 1;
  }
}

// VERIFIED_RECO_XS_OUTPUT_MARKER_2026_07_01


==> anc/Makefile <==

#
# Makefile for ExRootAnalysis
#
# Author: P. Demin - UCL, Louvain-la-Neuve
#
# multi-platform configuration is taken from ROOT (root/test/Makefile.arch)
#

include doc/Makefile.arch

ROOT_MAJOR := $(shell $(RC) --version | cut -d'.' -f1)

SrcSuf = cc
PcmSuf = _rdict.pcm

CXXFLAGS += $(ROOTCFLAGS) -D_FILE_OFFSET_BITS=64 -DDROP_CGAL -I. -Iexternal -Iexternal/tcl
DELPHES_LIBS = $(shell $(RC) --libs) -lEG
DISPLAY_LIBS = $(shell $(RC) --evelibs) -lGuiHtml

ifneq ($(CMSSW_FWLITE_INCLUDE_PATH),)
HAS_CMSSW = true
CXXFLAGS += -std=c++0x -I$(subst :, -I,$(CMSSW_FWLITE_INCLUDE_PATH))
OPT_LIBS += -L$(subst include,lib,$(subst :, -L,$(CMSSW_FWLITE_INCLUDE_PATH)))
ifneq ($(CMSSW_RELEASE_BASE),)
CXXFLAGS += -I$(CMSSW_RELEASE_BASE)/src
endif
ifneq ($(LD_LIBRARY_PATH),)
OPT_LIBS += -L$(subst include,lib,$(subst :, -L,$(LD_LIBRARY_PATH)))
endif
OPT_LIBS += -lGenVector -lFWCoreFWLite -lDataFormatsFWLite -lDataFormatsCommon -lDataFormatsPatCandidates -lDataFormatsLuminosity -lSimDataFormatsGeneratorProducts -lCommonToolsUtils -lDataFormatsCommon
endif

# check consistency
ifneq ($(PROMC),)
ifneq ($(PROIO),)
$(error Attention:  PROMC and PROIO env. variables are set simultaneously. You cannot compile ProMC and ProIO readers in one compilation process due to an inconsistency in protocol buffers libraries. The suggestion is to compile these two readers in two steps. First unset PROIO variable and then \"configure; make\". After this, unset PROMC, set PROIO,  and run \"configure; make\". During runs, make sure shared libraries are set correctly.)
endif
endif

ifneq ($(PROMC),)
HAS_PROMC = true
$(info ProMC event reader is requested)
CXXFLAGS += -I$(PROMC)/include -I$(PROMC)/src
OPT_LIBS += -L$(PROMC)/lib -lpromc -lprotoc -lprotobuf -lprotobuf-lite -lcbook -lz
endif

ifneq ($(PROIO),)
HAS_PROIO = true
$(info ProIO reader is requested)
ifeq ($(PROTOBUF),)
$(error but PROTOBUF variable is not set.)
endif
PROTOBUF_FILE=$(PROTOBUF)/lib/libprotobuf.a
ifeq ("$(wildcard $(PROTOBUF_FILE))","")
$(error PROTOBUF variable is set, but it does not point to valid $(PROTOBUF_FILE))
endif
ifeq ($(LZ4),)
$(error but LZ4 variable is not set.)
endif
LZ4_FILE=$(LZ4)/lib/liblz4.so
ifeq ("$(wildcard $(LZ4_FILE))","")
$(error LZ4 variable is set,  but it does not point to valid $(LZ4_FILE))
endif
CXXFLAGS += -I$(PROIO)/include -I$(PROTOBUF)/include -I$(LZ4)/include -I$(PROIO)/src
OPT_LIBS += -L$(PROTOBUF)/lib -lprotobuf -L$(PROIO)/lib -lproio -lproio.pb -lz -L$(LZ4)/lib -llz4
endif

ifeq ($(HAS_PYTHIA8),true)
ifneq ($(PYTHIA8),)
CXXFLAGS += -I$(PYTHIA8)/include
CXXFLAGS += -I$(PYTHIA8)/include/Pythia8
OPT_LIBS += -L$(PYTHIA8)/lib -lpythia8 -ldl -lz
endif
endif

DELPHES_LIBS += $(OPT_LIBS)
DISPLAY_LIBS += $(OPT_LIBS)

###

NOFASTJET = libDelphesNoFastJet.$(DllSuf)
NOFASTJETLIB = libDelphesNoFastJet.lib

DELPHES = libDelphes.$(DllSuf)
DELPHESLIB = libDelphes.lib

DISPLAY = libDelphesDisplay.$(DllSuf)
DISPLAYLIB = libDelphesDisplay.lib

VERSION = x.y.z
DISTDIR = Delphes-$(VERSION)
DISTTAR = $(DISTDIR).tar.gz

all:

hepmc2pileup$(ExeSuf): \
	tmp/converters/hepmc2pileup.$(ObjSuf)
tmp/converters/hepmc2pileup.$(ObjSuf): \
	converters/hepmc2pileup.cpp \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesHepMC2Reader.h \
	classes/DelphesPileUpWriter.h \
	external/ExRootAnalysis/ExRootProgressBar.h \
	external/ExRootAnalysis/ExRootTreeBranch.h \
	external/ExRootAnalysis/ExRootTreeWriter.h
lhco2root$(ExeSuf): \
	tmp/converters/lhco2root.$(ObjSuf)
tmp/converters/lhco2root.$(ObjSuf): \
	converters/lhco2root.cpp \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesStream.h \
	modules/Delphes.h \
	external/ExRootAnalysis/ExRootProgressBar.h \
	external/ExRootAnalysis/ExRootTreeBranch.h \
	external/ExRootAnalysis/ExRootTreeWriter.h
pileup2root$(ExeSuf): \
	tmp/converters/pileup2root.$(ObjSuf)
tmp/converters/pileup2root.$(ObjSuf): \
	converters/pileup2root.cpp \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesPileUpReader.h \
	classes/DelphesStream.h \
	external/ExRootAnalysis/ExRootProgressBar.h \
	external/ExRootAnalysis/ExRootTreeBranch.h \
	external/ExRootAnalysis/ExRootTreeWriter.h
root2lhco$(ExeSuf): \
	tmp/converters/root2lhco.$(ObjSuf)
tmp/converters/root2lhco.$(ObjSuf): \
	converters/root2lhco.cpp \
	classes/DelphesClasses.h \
	external/ExRootAnalysis/ExRootProgressBar.h \
	external/ExRootAnalysis/ExRootTreeReader.h
root2pileup$(ExeSuf): \
	tmp/converters/root2pileup.$(ObjSuf)
tmp/converters/root2pileup.$(ObjSuf): \
	converters/root2pileup.cpp \
	classes/DelphesClasses.h \
	classes/DelphesPileUpWriter.h \
	external/ExRootAnalysis/ExRootProgressBar.h \
	external/ExRootAnalysis/ExRootTreeReader.h
stdhep2pileup$(ExeSuf): \
	tmp/converters/stdhep2pileup.$(ObjSuf)
tmp/converters/stdhep2pileup.$(ObjSuf): \
	converters/stdhep2pileup.cpp \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesPileUpWriter.h \
	classes/DelphesSTDHEPReader.h \
	external/ExRootAnalysis/ExRootProgressBar.h \
	external/ExRootAnalysis/ExRootTreeBranch.h \
	external/ExRootAnalysis/ExRootTreeWriter.h
CaloGrid$(ExeSuf): \
	tmp/examples/CaloGrid.$(ObjSuf)
tmp/examples/CaloGrid.$(ObjSuf): \
	examples/CaloGrid.cpp \
	external/ExRootAnalysis/ExRootConfReader.h \
	classes/DelphesClasses.h \
	display/Delphes3DGeometry.h
Example1$(ExeSuf): \
	tmp/examples/Example1.$(ObjSuf)
tmp/examples/Example1.$(ObjSuf): \
	examples/Example1.cpp \
	classes/DelphesClasses.h \
	external/ExRootAnalysis/ExRootResult.h \
	external/ExRootAnalysis/ExRootTreeBranch.h \
	external/ExRootAnalysis/ExRootTreeReader.h \
	external/ExRootAnalysis/ExRootTreeWriter.h \
	external/ExRootAnalysis/ExRootUtilities.h
EXECUTABLE +=  \
	hepmc2pileup$(ExeSuf) \
	lhco2root$(ExeSuf) \
	pileup2root$(ExeSuf) \
	root2lhco$(ExeSuf) \
	root2pileup$(ExeSuf) \
	stdhep2pileup$(ExeSuf) \
	CaloGrid$(ExeSuf) \
	Example1$(ExeSuf)
EXECUTABLE_OBJ +=  \
	tmp/converters/hepmc2pileup.$(ObjSuf) \
	tmp/converters/lhco2root.$(ObjSuf) \
	tmp/converters/pileup2root.$(ObjSuf) \
	tmp/converters/root2lhco.$(ObjSuf) \
	tmp/converters/root2pileup.$(ObjSuf) \
	tmp/converters/stdhep2pileup.$(ObjSuf) \
	tmp/examples/CaloGrid.$(ObjSuf) \
	tmp/examples/Example1.$(ObjSuf)
DelphesHepMC2$(ExeSuf): \
	tmp/readers/DelphesHepMC2.$(ObjSuf)
tmp/readers/DelphesHepMC2.$(ObjSuf): \
	readers/DelphesHepMC2.cpp \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesHepMC2Reader.h \
	modules/Delphes.h \
	external/ExRootAnalysis/ExRootProgressBar.h \
	external/ExRootAnalysis/ExRootTreeBranch.h \
	external/ExRootAnalysis/ExRootTreeWriter.h
DelphesHepMC3$(ExeSuf): \
	tmp/readers/DelphesHepMC3.$(ObjSuf)
tmp/readers/DelphesHepMC3.$(ObjSuf): \
	readers/DelphesHepMC3.cpp \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesHepMC3Reader.h \
	modules/Delphes.h \
	external/ExRootAnalysis/ExRootProgressBar.h \
	external/ExRootAnalysis/ExRootTreeBranch.h \
	external/ExRootAnalysis/ExRootTreeWriter.h
DelphesLHEF$(ExeSuf): \
	tmp/readers/DelphesLHEF.$(ObjSuf)
tmp/readers/DelphesLHEF.$(ObjSuf): \
	readers/DelphesLHEF.cpp \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesLHEFReader.h \
	modules/Delphes.h \
	external/ExRootAnalysis/ExRootProgressBar.h \
	external/ExRootAnalysis/ExRootTreeBranch.h \
	external/ExRootAnalysis/ExRootTreeWriter.h
DelphesROOT$(ExeSuf): \
	tmp/readers/DelphesROOT.$(ObjSuf)
tmp/readers/DelphesROOT.$(ObjSuf): \
	readers/DelphesROOT.cpp \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesStream.h \
	modules/Delphes.h \
	external/ExRootAnalysis/ExRootProgressBar.h \
	external/ExRootAnalysis/ExRootTreeBranch.h \
	external/ExRootAnalysis/ExRootTreeReader.h \
	external/ExRootAnalysis/ExRootTreeWriter.h
DelphesSTDHEP$(ExeSuf): \
	tmp/readers/DelphesSTDHEP.$(ObjSuf)
tmp/readers/DelphesSTDHEP.$(ObjSuf): \
	readers/DelphesSTDHEP.cpp \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesSTDHEPReader.h \
	modules/Delphes.h \
	external/ExRootAnalysis/ExRootProgressBar.h \
	external/ExRootAnalysis/ExRootTreeBranch.h \
	external/ExRootAnalysis/ExRootTreeWriter.h
EXECUTABLE +=  \
	DelphesHepMC2$(ExeSuf) \
	DelphesHepMC3$(ExeSuf) \
	DelphesLHEF$(ExeSuf) \
	DelphesROOT$(ExeSuf) \
	DelphesSTDHEP$(ExeSuf)
EXECUTABLE_OBJ +=  \
	tmp/readers/DelphesHepMC2.$(ObjSuf) \
	tmp/readers/DelphesHepMC3.$(ObjSuf) \
	tmp/readers/DelphesLHEF.$(ObjSuf) \
	tmp/readers/DelphesROOT.$(ObjSuf) \
	tmp/readers/DelphesSTDHEP.$(ObjSuf)
ifeq ($(HAS_CMSSW),true)
DelphesCMSFWLite$(ExeSuf): \
	tmp/readers/DelphesCMSFWLite.$(ObjSuf)
tmp/readers/DelphesCMSFWLite.$(ObjSuf): \
	readers/DelphesCMSFWLite.cpp \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesStream.h \
	modules/Delphes.h \
	external/ExRootAnalysis/ExRootProgressBar.h \
	external/ExRootAnalysis/ExRootTreeBranch.h \
	external/ExRootAnalysis/ExRootTreeWriter.h
EXECUTABLE +=  \
	DelphesCMSFWLite$(ExeSuf)
EXECUTABLE_OBJ +=  \
	tmp/readers/DelphesCMSFWLite.$(ObjSuf)
endif
ifeq ($(HAS_PROMC),true)
DelphesProMC$(ExeSuf): \
	tmp/readers/DelphesProMC.$(ObjSuf)
tmp/readers/DelphesProMC.$(ObjSuf): \
	readers/DelphesProMC.cpp \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesStream.h \
	modules/Delphes.h \
	external/ExRootAnalysis/ExRootProgressBar.h \
	external/ExRootAnalysis/ExRootTreeBranch.h \
	external/ExRootAnalysis/ExRootTreeWriter.h
EXECUTABLE +=  \
	DelphesProMC$(ExeSuf)
EXECUTABLE_OBJ +=  \
	tmp/readers/DelphesProMC.$(ObjSuf)
endif
ifeq ($(HAS_PROIO),true)
DelphesProIO$(ExeSuf): \
	tmp/readers/DelphesProIO.$(ObjSuf)
tmp/readers/DelphesProIO.$(ObjSuf): \
	readers/DelphesProIO.cpp \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesStream.h \
	modules/Delphes.h \
	external/ExRootAnalysis/ExRootProgressBar.h \
	external/ExRootAnalysis/ExRootTreeBranch.h \
	external/ExRootAnalysis/ExRootTreeWriter.h
EXECUTABLE +=  \
	DelphesProIO$(ExeSuf)
EXECUTABLE_OBJ +=  \
	tmp/readers/DelphesProIO.$(ObjSuf)
endif
ifeq ($(HAS_PYTHIA8),true)
DelphesPythia8$(ExeSuf): \
	tmp/readers/DelphesPythia8.$(ObjSuf)
tmp/readers/DelphesPythia8.$(ObjSuf): \
	readers/DelphesPythia8.cpp \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesLHEFReader.h \
	modules/Delphes.h \
	external/ExRootAnalysis/ExRootProgressBar.h \
	external/ExRootAnalysis/ExRootTreeBranch.h \
	external/ExRootAnalysis/ExRootTreeWriter.h
EXECUTABLE +=  \
	DelphesPythia8$(ExeSuf)
EXECUTABLE_OBJ +=  \
	tmp/readers/DelphesPythia8.$(ObjSuf) 
	

DelphesPythia8HFMuonFilter_debug$(ExeSuf): \
	tmp/readers/DelphesPythia8HFMuonFilter_debug.$(ObjSuf)

tmp/readers/DelphesPythia8HFMuonFilter_debug.$(ObjSuf): \
	readers/DelphesPythia8HFMuonFilter_debug.cpp \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesLHEFReader.h \
	modules/Delphes.h \
	external/ExRootAnalysis/ExRootProgressBar.h \
	external/ExRootAnalysis/ExRootTreeBranch.h \
	external/ExRootAnalysis/ExRootTreeWriter.h

EXECUTABLE +=  \
	DelphesPythia8HFMuonFilter_debug$(ExeSuf)

EXECUTABLE_OBJ +=  \
	tmp/readers/DelphesPythia8HFMuonFilter_debug.$(ObjSuf)	
	

DelphesPythia8HFMuonFilter$(ExeSuf): \
	tmp/readers/DelphesPythia8HFMuonFilter.$(ObjSuf)

tmp/readers/DelphesPythia8HFMuonFilter.$(ObjSuf): \
	readers/DelphesPythia8HFMuonFilter.cpp \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesLHEFReader.h \
	modules/Delphes.h \
	external/ExRootAnalysis/ExRootProgressBar.h \
	external/ExRootAnalysis/ExRootTreeBranch.h \
	external/ExRootAnalysis/ExRootTreeWriter.h

EXECUTABLE +=  \
	DelphesPythia8HFMuonFilter$(ExeSuf)
EXECUTABLE_OBJ +=  \
	tmp/readers/DelphesPythia8HFMuonFilter.$(ObjSuf)
tmp/modules/Pythia8Dict.$(SrcSuf): \
	modules/Pythia8LinkDef.h \
	modules/PileUpMergerPythia8.h
tmp/modules/Pythia8Dict$(PcmSuf): \
	tmp/modules/Pythia8Dict.$(SrcSuf)
Pythia8Dict$(PcmSuf): \
	tmp/modules/Pythia8Dict$(PcmSuf)
DELPHES_DICT_OBJ +=  \
	tmp/modules/Pythia8Dict.$(ObjSuf)
DELPHES_DICT_PCM +=  \
	Pythia8Dict$(PcmSuf)
endif
tmp/classes/ClassesDict.$(SrcSuf): \
	classes/ClassesLinkDef.h \
	classes/DelphesModule.h \
	classes/DelphesFactory.h \
	classes/SortableObject.h \
	classes/DelphesClasses.h
tmp/classes/ClassesDict$(PcmSuf): \
	tmp/classes/ClassesDict.$(SrcSuf)
ClassesDict$(PcmSuf): \
	tmp/classes/ClassesDict$(PcmSuf)
tmp/external/ExRootAnalysis/ExRootAnalysisDict.$(SrcSuf): \
	external/ExRootAnalysis/ExRootAnalysisLinkDef.h \
	external/ExRootAnalysis/ExRootTreeReader.h \
	external/ExRootAnalysis/ExRootTreeWriter.h \
	external/ExRootAnalysis/ExRootTreeBranch.h \
	external/ExRootAnalysis/ExRootResult.h \
	external/ExRootAnalysis/ExRootUtilities.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootProgressBar.h \
	external/ExRootAnalysis/ExRootConfReader.h \
	external/ExRootAnalysis/ExRootTask.h
tmp/external/ExRootAnalysis/ExRootAnalysisDict$(PcmSuf): \
	tmp/external/ExRootAnalysis/ExRootAnalysisDict.$(SrcSuf)
ExRootAnalysisDict$(PcmSuf): \
	tmp/external/ExRootAnalysis/ExRootAnalysisDict$(PcmSuf)
tmp/modules/ModulesDict.$(SrcSuf): \
	modules/ModulesLinkDef.h \
	modules/Delphes.h \
	modules/AngularSmearing.h \
	modules/PhotonConversions.h \
	modules/ParticlePropagator.h \
	modules/UnstablePropagator.h \
	modules/Efficiency.h \
	modules/IdentificationMap.h \
	modules/EnergySmearing.h \
	modules/MomentumSmearing.h \
	modules/TrackSmearing.h \
	modules/TrackCovariance.h \
	modules/ClusterCounting.h \
	modules/ImpactParameterSmearing.h \
	modules/TimeSmearing.h \
	modules/TimeOfFlight.h \
	modules/SimpleCalorimeter.h \
	modules/DenseTrackFilter.h \
	modules/Calorimeter.h \
	modules/DualReadoutCalorimeter.h \
	modules/OldCalorimeter.h \
	modules/Isolation.h \
	modules/EnergyScale.h \
	modules/UniqueObjectFinder.h \
	modules/TrackCountingBTagging.h \
	modules/BTagging.h \
	modules/TauTagging.h \
	modules/TrackCountingTauTagging.h \
	modules/TreeWriter.h \
	modules/Merger.h \
	modules/LeptonDressing.h \
	modules/PileUpMerger.h \
	modules/JetPileUpSubtractor.h \
	modules/TrackPileUpSubtractor.h \
	modules/TaggingParticlesSkimmer.h \
	modules/PileUpJetID.h \
	modules/PhotonID.h \
	modules/ConstituentFilter.h \
	modules/StatusPidFilter.h \
	modules/PdgCodeFilter.h \
	modules/BeamSpotFilter.h \
	modules/RecoPuFilter.h \
	modules/Cloner.h \
	modules/Weighter.h \
	modules/Hector.h \
	modules/JetFlavorAssociation.h \
	modules/JetFakeParticle.h \
	modules/VertexSorter.h \
	modules/VertexFinder.h \
	modules/VertexFinderDA4D.h \
	modules/DecayFilter.h \
	modules/ParticleDensity.h \
	modules/TruthVertexFinder.h \
	modules/ExampleModule.h \
	modules/LLPFilter.h \
	modules/CscClusterEfficiency.h \
	modules/CscClusterId.h
tmp/modules/ModulesDict$(PcmSuf): \
	tmp/modules/ModulesDict.$(SrcSuf)
ModulesDict$(PcmSuf): \
	tmp/modules/ModulesDict$(PcmSuf)
DELPHES_DICT_OBJ +=  \
	tmp/classes/ClassesDict.$(ObjSuf) \
	tmp/external/ExRootAnalysis/ExRootAnalysisDict.$(ObjSuf) \
	tmp/modules/ModulesDict.$(ObjSuf)
DELPHES_DICT_PCM +=  \
	ClassesDict$(PcmSuf) \
	ExRootAnalysisDict$(PcmSuf) \
	ModulesDict$(PcmSuf)
tmp/modules/FastJetDict.$(SrcSuf): \
	modules/FastJetLinkDef.h \
	modules/FastJetFinder.h \
	modules/FastJetGridMedianEstimator.h \
	modules/RunPUPPI.h
tmp/modules/FastJetDict$(PcmSuf): \
	tmp/modules/FastJetDict.$(SrcSuf)
FastJetDict$(PcmSuf): \
	tmp/modules/FastJetDict$(PcmSuf)
FASTJET_DICT_OBJ +=  \
	tmp/modules/FastJetDict.$(ObjSuf)
FASTJET_DICT_PCM +=  \
	FastJetDict$(PcmSuf)
tmp/display/DisplayDict.$(SrcSuf): \
	display/DisplayLinkDef.h \
	display/DelphesDisplay.h \
	display/DelphesCaloData.h \
	display/DelphesBranchElement.h \
	display/Delphes3DGeometry.h \
	display/DelphesEventDisplay.h \
	display/DelphesHtmlSummary.h \
	display/DelphesPlotSummary.h
tmp/display/DisplayDict$(PcmSuf): \
	tmp/display/DisplayDict.$(SrcSuf)
DisplayDict$(PcmSuf): \
	tmp/display/DisplayDict$(PcmSuf)
DISPLAY_DICT_OBJ +=  \
	tmp/display/DisplayDict.$(ObjSuf)
DISPLAY_DICT_PCM +=  \
	DisplayDict$(PcmSuf)
tmp/classes/DelphesClasses.$(ObjSuf): \
	classes/DelphesClasses.$(SrcSuf) \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/SortableObject.h
tmp/classes/DelphesCscClusterFormula.$(ObjSuf): \
	classes/DelphesCscClusterFormula.$(SrcSuf) \
	classes/DelphesCscClusterFormula.h \
	classes/DelphesClasses.h
tmp/classes/DelphesCylindricalFormula.$(ObjSuf): \
	classes/DelphesCylindricalFormula.$(SrcSuf) \
	classes/DelphesCylindricalFormula.h
tmp/classes/DelphesFactory.$(ObjSuf): \
	classes/DelphesFactory.$(SrcSuf) \
	classes/DelphesFactory.h \
	classes/DelphesClasses.h \
	external/ExRootAnalysis/ExRootTreeBranch.h
tmp/classes/DelphesFormula.$(ObjSuf): \
	classes/DelphesFormula.$(SrcSuf) \
	classes/DelphesFormula.h \
	classes/DelphesClasses.h
tmp/classes/DelphesHepMC2Reader.$(ObjSuf): \
	classes/DelphesHepMC2Reader.$(SrcSuf) \
	classes/DelphesHepMC2Reader.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesStream.h \
	external/ExRootAnalysis/ExRootTreeBranch.h
tmp/classes/DelphesHepMC3Reader.$(ObjSuf): \
	classes/DelphesHepMC3Reader.$(SrcSuf) \
	classes/DelphesHepMC3Reader.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesStream.h \
	external/ExRootAnalysis/ExRootTreeBranch.h
tmp/classes/DelphesLHEFReader.$(ObjSuf): \
	classes/DelphesLHEFReader.$(SrcSuf) \
	classes/DelphesLHEFReader.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesStream.h \
	external/ExRootAnalysis/ExRootTreeBranch.h
tmp/classes/DelphesModule.$(ObjSuf): \
	classes/DelphesModule.$(SrcSuf) \
	classes/DelphesModule.h \
	classes/DelphesFactory.h \
	external/ExRootAnalysis/ExRootResult.h \
	external/ExRootAnalysis/ExRootTreeBranch.h \
	external/ExRootAnalysis/ExRootTreeReader.h \
	external/ExRootAnalysis/ExRootTreeWriter.h
tmp/classes/DelphesPileUpReader.$(ObjSuf): \
	classes/DelphesPileUpReader.$(SrcSuf) \
	classes/DelphesPileUpReader.h \
	classes/DelphesXDRReader.h
tmp/classes/DelphesPileUpWriter.$(ObjSuf): \
	classes/DelphesPileUpWriter.$(SrcSuf) \
	classes/DelphesPileUpWriter.h \
	classes/DelphesXDRWriter.h
tmp/classes/DelphesSTDHEPReader.$(ObjSuf): \
	classes/DelphesSTDHEPReader.$(SrcSuf) \
	classes/DelphesSTDHEPReader.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesXDRReader.h \
	external/ExRootAnalysis/ExRootTreeBranch.h
tmp/classes/DelphesStream.$(ObjSuf): \
	classes/DelphesStream.$(SrcSuf) \
	classes/DelphesStream.h
tmp/classes/DelphesTF2.$(ObjSuf): \
	classes/DelphesTF2.$(SrcSuf) \
	classes/DelphesTF2.h
tmp/classes/DelphesXDRReader.$(ObjSuf): \
	classes/DelphesXDRReader.$(SrcSuf) \
	classes/DelphesXDRReader.h
tmp/classes/DelphesXDRWriter.$(ObjSuf): \
	classes/DelphesXDRWriter.$(SrcSuf) \
	classes/DelphesXDRWriter.h
tmp/external/ExRootAnalysis/ExRootConfReader.$(ObjSuf): \
	external/ExRootAnalysis/ExRootConfReader.$(SrcSuf) \
	external/ExRootAnalysis/ExRootConfReader.h \
	external/tcl/tcl.h
tmp/external/ExRootAnalysis/ExRootFilter.$(ObjSuf): \
	external/ExRootAnalysis/ExRootFilter.$(SrcSuf) \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootClassifier.h
tmp/external/ExRootAnalysis/ExRootProgressBar.$(ObjSuf): \
	external/ExRootAnalysis/ExRootProgressBar.$(SrcSuf) \
	external/ExRootAnalysis/ExRootProgressBar.h
tmp/external/ExRootAnalysis/ExRootResult.$(ObjSuf): \
	external/ExRootAnalysis/ExRootResult.$(SrcSuf) \
	external/ExRootAnalysis/ExRootResult.h \
	external/ExRootAnalysis/ExRootUtilities.h
tmp/external/ExRootAnalysis/ExRootTask.$(ObjSuf): \
	external/ExRootAnalysis/ExRootTask.$(SrcSuf) \
	external/ExRootAnalysis/ExRootTask.h \
	external/ExRootAnalysis/ExRootConfReader.h
tmp/external/ExRootAnalysis/ExRootTreeBranch.$(ObjSuf): \
	external/ExRootAnalysis/ExRootTreeBranch.$(SrcSuf) \
	external/ExRootAnalysis/ExRootTreeBranch.h
tmp/external/ExRootAnalysis/ExRootTreeReader.$(ObjSuf): \
	external/ExRootAnalysis/ExRootTreeReader.$(SrcSuf) \
	external/ExRootAnalysis/ExRootTreeReader.h
tmp/external/ExRootAnalysis/ExRootTreeWriter.$(ObjSuf): \
	external/ExRootAnalysis/ExRootTreeWriter.$(SrcSuf) \
	external/ExRootAnalysis/ExRootTreeWriter.h \
	external/ExRootAnalysis/ExRootTreeBranch.h
tmp/external/ExRootAnalysis/ExRootUtilities.$(ObjSuf): \
	external/ExRootAnalysis/ExRootUtilities.$(SrcSuf) \
	external/ExRootAnalysis/ExRootUtilities.h
tmp/external/Hector/H_AbstractBeamLine.$(ObjSuf): \
	external/Hector/H_AbstractBeamLine.$(SrcSuf)
tmp/external/Hector/H_Aperture.$(ObjSuf): \
	external/Hector/H_Aperture.$(SrcSuf)
tmp/external/Hector/H_Beam.$(ObjSuf): \
	external/Hector/H_Beam.$(SrcSuf)
tmp/external/Hector/H_BeamLine.$(ObjSuf): \
	external/Hector/H_BeamLine.$(SrcSuf)
tmp/external/Hector/H_BeamLineParser.$(ObjSuf): \
	external/Hector/H_BeamLineParser.$(SrcSuf)
tmp/external/Hector/H_BeamParticle.$(ObjSuf): \
	external/Hector/H_BeamParticle.$(SrcSuf)
tmp/external/Hector/H_CircularAperture.$(ObjSuf): \
	external/Hector/H_CircularAperture.$(SrcSuf)
tmp/external/Hector/H_Dipole.$(ObjSuf): \
	external/Hector/H_Dipole.$(SrcSuf)
tmp/external/Hector/H_Drift.$(ObjSuf): \
	external/Hector/H_Drift.$(SrcSuf)
tmp/external/Hector/H_EllipticAperture.$(ObjSuf): \
	external/Hector/H_EllipticAperture.$(SrcSuf)
tmp/external/Hector/H_HorizontalKicker.$(ObjSuf): \
	external/Hector/H_HorizontalKicker.$(SrcSuf)
tmp/external/Hector/H_HorizontalQuadrupole.$(ObjSuf): \
	external/Hector/H_HorizontalQuadrupole.$(SrcSuf)
tmp/external/Hector/H_Kicker.$(ObjSuf): \
	external/Hector/H_Kicker.$(SrcSuf)
tmp/external/Hector/H_Marker.$(ObjSuf): \
	external/Hector/H_Marker.$(SrcSuf)
tmp/external/Hector/H_OpticalElement.$(ObjSuf): \
	external/Hector/H_OpticalElement.$(SrcSuf)
tmp/external/Hector/H_Parameters.$(ObjSuf): \
	external/Hector/H_Parameters.$(SrcSuf)
tmp/external/Hector/H_Quadrupole.$(ObjSuf): \
	external/Hector/H_Quadrupole.$(SrcSuf)
tmp/external/Hector/H_RecRPObject.$(ObjSuf): \
	external/Hector/H_RecRPObject.$(SrcSuf)
tmp/external/Hector/H_RectEllipticAperture.$(ObjSuf): \
	external/Hector/H_RectEllipticAperture.$(SrcSuf)
tmp/external/Hector/H_RectangularAperture.$(ObjSuf): \
	external/Hector/H_RectangularAperture.$(SrcSuf)
tmp/external/Hector/H_RectangularCollimator.$(ObjSuf): \
	external/Hector/H_RectangularCollimator.$(SrcSuf)
tmp/external/Hector/H_RectangularDipole.$(ObjSuf): \
	external/Hector/H_RectangularDipole.$(SrcSuf)
tmp/external/Hector/H_RomanPot.$(ObjSuf): \
	external/Hector/H_RomanPot.$(SrcSuf)
tmp/external/Hector/H_SectorDipole.$(ObjSuf): \
	external/Hector/H_SectorDipole.$(SrcSuf)
tmp/external/Hector/H_TransportMatrices.$(ObjSuf): \
	external/Hector/H_TransportMatrices.$(SrcSuf)
tmp/external/Hector/H_VerticalKicker.$(ObjSuf): \
	external/Hector/H_VerticalKicker.$(SrcSuf)
tmp/external/Hector/H_VerticalQuadrupole.$(ObjSuf): \
	external/Hector/H_VerticalQuadrupole.$(SrcSuf)
tmp/external/TrackCovariance/AcceptanceClx.$(ObjSuf): \
	external/TrackCovariance/AcceptanceClx.$(SrcSuf)
tmp/external/TrackCovariance/ObsTrk.$(ObjSuf): \
	external/TrackCovariance/ObsTrk.$(SrcSuf)
tmp/external/TrackCovariance/SolGeom.$(ObjSuf): \
	external/TrackCovariance/SolGeom.$(SrcSuf)
tmp/external/TrackCovariance/SolGridCov.$(ObjSuf): \
	external/TrackCovariance/SolGridCov.$(SrcSuf)
tmp/external/TrackCovariance/SolTrack.$(ObjSuf): \
	external/TrackCovariance/SolTrack.$(SrcSuf)
tmp/external/TrackCovariance/TrkUtil.$(ObjSuf): \
	external/TrackCovariance/TrkUtil.$(SrcSuf)
tmp/external/TrackCovariance/VertexFit.$(ObjSuf): \
	external/TrackCovariance/VertexFit.$(SrcSuf)
tmp/external/TrackCovariance/VertexMore.$(ObjSuf): \
	external/TrackCovariance/VertexMore.$(SrcSuf)
tmp/modules/AngularSmearing.$(ObjSuf): \
	modules/AngularSmearing.$(SrcSuf) \
	modules/AngularSmearing.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h
tmp/modules/BTagging.$(ObjSuf): \
	modules/BTagging.$(SrcSuf) \
	modules/BTagging.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h
tmp/modules/BeamSpotFilter.$(ObjSuf): \
	modules/BeamSpotFilter.$(SrcSuf) \
	modules/BeamSpotFilter.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h
tmp/modules/Calorimeter.$(ObjSuf): \
	modules/Calorimeter.$(SrcSuf) \
	modules/Calorimeter.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h
tmp/modules/Cloner.$(ObjSuf): \
	modules/Cloner.$(SrcSuf) \
	modules/Cloner.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h
tmp/modules/ClusterCounting.$(ObjSuf): \
	modules/ClusterCounting.$(SrcSuf) \
	modules/ClusterCounting.h \
	classes/DelphesClasses.h \
	external/TrackCovariance/TrkUtil.h
tmp/modules/ConstituentFilter.$(ObjSuf): \
	modules/ConstituentFilter.$(SrcSuf) \
	modules/ConstituentFilter.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h
tmp/modules/CscClusterEfficiency.$(ObjSuf): \
	modules/CscClusterEfficiency.$(SrcSuf) \
	modules/CscClusterEfficiency.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesCscClusterFormula.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h
tmp/modules/CscClusterId.$(ObjSuf): \
	modules/CscClusterId.$(SrcSuf) \
	modules/CscClusterId.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesCscClusterFormula.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h
tmp/modules/DecayFilter.$(ObjSuf): \
	modules/DecayFilter.$(SrcSuf) \
	modules/DecayFilter.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h
tmp/modules/Delphes.$(ObjSuf): \
	modules/Delphes.$(SrcSuf) \
	modules/Delphes.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootConfReader.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h \
	external/ExRootAnalysis/ExRootTreeWriter.h
tmp/modules/DenseTrackFilter.$(ObjSuf): \
	modules/DenseTrackFilter.$(SrcSuf) \
	modules/DenseTrackFilter.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h
tmp/modules/DualReadoutCalorimeter.$(ObjSuf): \
	modules/DualReadoutCalorimeter.$(SrcSuf) \
	modules/DualReadoutCalorimeter.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h \
	external/ExRootAnalysis/ExRootResult.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootClassifier.h
tmp/modules/Efficiency.$(ObjSuf): \
	modules/Efficiency.$(SrcSuf) \
	modules/Efficiency.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h
tmp/modules/EnergyScale.$(ObjSuf): \
	modules/EnergyScale.$(SrcSuf) \
	modules/EnergyScale.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h
tmp/modules/EnergySmearing.$(ObjSuf): \
	modules/EnergySmearing.$(SrcSuf) \
	modules/EnergySmearing.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h
tmp/modules/ExampleModule.$(ObjSuf): \
	modules/ExampleModule.$(SrcSuf) \
	modules/ExampleModule.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h
tmp/modules/Hector.$(ObjSuf): \
	modules/Hector.$(SrcSuf) \
	modules/Hector.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h \
	external/Hector/H_BeamLine.h \
	external/Hector/H_BeamParticle.h \
	external/Hector/H_RecRPObject.h
tmp/modules/IdentificationMap.$(ObjSuf): \
	modules/IdentificationMap.$(SrcSuf) \
	modules/IdentificationMap.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h
tmp/modules/ImpactParameterSmearing.$(ObjSuf): \
	modules/ImpactParameterSmearing.$(SrcSuf) \
	modules/ImpactParameterSmearing.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h
tmp/modules/Isolation.$(ObjSuf): \
	modules/Isolation.$(SrcSuf) \
	modules/Isolation.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h
tmp/modules/JetFakeParticle.$(ObjSuf): \
	modules/JetFakeParticle.$(SrcSuf) \
	modules/JetFakeParticle.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h
tmp/modules/JetFlavorAssociation.$(ObjSuf): \
	modules/JetFlavorAssociation.$(SrcSuf) \
	modules/JetFlavorAssociation.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h
tmp/modules/JetPileUpSubtractor.$(ObjSuf): \
	modules/JetPileUpSubtractor.$(SrcSuf) \
	modules/JetPileUpSubtractor.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h
tmp/modules/LLPFilter.$(ObjSuf): \
	modules/LLPFilter.$(SrcSuf) \
	modules/LLPFilter.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h
tmp/modules/LeptonDressing.$(ObjSuf): \
	modules/LeptonDressing.$(SrcSuf) \
	modules/LeptonDressing.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h
tmp/modules/Merger.$(ObjSuf): \
	modules/Merger.$(SrcSuf) \
	modules/Merger.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h
tmp/modules/MomentumSmearing.$(ObjSuf): \
	modules/MomentumSmearing.$(SrcSuf) \
	modules/MomentumSmearing.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h
tmp/modules/OldCalorimeter.$(ObjSuf): \
	modules/OldCalorimeter.$(SrcSuf) \
	modules/OldCalorimeter.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h
tmp/modules/ParticleDensity.$(ObjSuf): \
	modules/ParticleDensity.$(SrcSuf) \
	modules/ParticleDensity.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h
tmp/modules/ParticlePropagator.$(ObjSuf): \
	modules/ParticlePropagator.$(SrcSuf) \
	modules/ParticlePropagator.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h
tmp/modules/PdgCodeFilter.$(ObjSuf): \
	modules/PdgCodeFilter.$(SrcSuf) \
	modules/PdgCodeFilter.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h
tmp/modules/PhotonConversions.$(ObjSuf): \
	modules/PhotonConversions.$(SrcSuf) \
	modules/PhotonConversions.h \
	classes/DelphesClasses.h \
	classes/DelphesCylindricalFormula.h \
	classes/DelphesFactory.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h
tmp/modules/PhotonID.$(ObjSuf): \
	modules/PhotonID.$(SrcSuf) \
	modules/PhotonID.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h
tmp/modules/PileUpJetID.$(ObjSuf): \
	modules/PileUpJetID.$(SrcSuf) \
	modules/PileUpJetID.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h
tmp/modules/PileUpMerger.$(ObjSuf): \
	modules/PileUpMerger.$(SrcSuf) \
	modules/PileUpMerger.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesPileUpReader.h \
	classes/DelphesTF2.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h
tmp/modules/PileUpMergerPythia8.$(ObjSuf): \
	modules/PileUpMergerPythia8.$(SrcSuf) \
	modules/PileUpMergerPythia8.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesPileUpReader.h \
	classes/DelphesTF2.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h
tmp/modules/RecoPuFilter.$(ObjSuf): \
	modules/RecoPuFilter.$(SrcSuf) \
	modules/RecoPuFilter.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h
tmp/modules/SimpleCalorimeter.$(ObjSuf): \
	modules/SimpleCalorimeter.$(SrcSuf) \
	modules/SimpleCalorimeter.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h
tmp/modules/StatusPidFilter.$(ObjSuf): \
	modules/StatusPidFilter.$(SrcSuf) \
	modules/StatusPidFilter.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h
tmp/modules/TaggingParticlesSkimmer.$(ObjSuf): \
	modules/TaggingParticlesSkimmer.$(SrcSuf) \
	modules/TaggingParticlesSkimmer.h \
	modules/TauTagging.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h
tmp/modules/TauTagging.$(ObjSuf): \
	modules/TauTagging.$(SrcSuf) \
	modules/TauTagging.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h
tmp/modules/TimeOfFlight.$(ObjSuf): \
	modules/TimeOfFlight.$(SrcSuf) \
	modules/TimeOfFlight.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h
tmp/modules/TimeSmearing.$(ObjSuf): \
	modules/TimeSmearing.$(SrcSuf) \
	modules/TimeSmearing.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h
tmp/modules/TrackCountingBTagging.$(ObjSuf): \
	modules/TrackCountingBTagging.$(SrcSuf) \
	modules/TrackCountingBTagging.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h
tmp/modules/TrackCountingTauTagging.$(ObjSuf): \
	modules/TrackCountingTauTagging.$(SrcSuf) \
	modules/TrackCountingTauTagging.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h
tmp/modules/TrackCovariance.$(ObjSuf): \
	modules/TrackCovariance.$(SrcSuf) \
	modules/TrackCovariance.h \
	classes/DelphesClasses.h \
	external/TrackCovariance/SolGeom.h \
	external/TrackCovariance/SolGridCov.h \
	external/TrackCovariance/ObsTrk.h \
	classes/DelphesFormula.h
tmp/modules/TrackPileUpSubtractor.$(ObjSuf): \
	modules/TrackPileUpSubtractor.$(SrcSuf) \
	modules/TrackPileUpSubtractor.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h
tmp/modules/TrackSmearing.$(ObjSuf): \
	modules/TrackSmearing.$(SrcSuf) \
	modules/TrackSmearing.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h
tmp/modules/TreeWriter.$(ObjSuf): \
	modules/TreeWriter.$(SrcSuf) \
	modules/TreeWriter.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h \
	external/ExRootAnalysis/ExRootTreeBranch.h
tmp/modules/TruthVertexFinder.$(ObjSuf): \
	modules/TruthVertexFinder.$(SrcSuf) \
	modules/TruthVertexFinder.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesPileUpReader.h \
	classes/DelphesTF2.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h
tmp/modules/UniqueObjectFinder.$(ObjSuf): \
	modules/UniqueObjectFinder.$(SrcSuf) \
	modules/UniqueObjectFinder.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h
tmp/modules/UnstablePropagator.$(ObjSuf): \
	modules/UnstablePropagator.$(SrcSuf) \
	modules/UnstablePropagator.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h
tmp/modules/VertexFinder.$(ObjSuf): \
	modules/VertexFinder.$(SrcSuf) \
	modules/VertexFinder.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h \
	classes/DelphesPileUpReader.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h
tmp/modules/VertexFinderDA4D.$(ObjSuf): \
	modules/VertexFinderDA4D.$(SrcSuf) \
	modules/VertexFinderDA4D.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h \
	classes/DelphesPileUpReader.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h
tmp/modules/VertexSorter.$(ObjSuf): \
	modules/VertexSorter.$(SrcSuf) \
	modules/VertexSorter.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h \
	classes/DelphesPileUpReader.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h
tmp/modules/Weighter.$(ObjSuf): \
	modules/Weighter.$(SrcSuf) \
	modules/Weighter.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h
DELPHES_OBJ +=  \
	tmp/classes/DelphesClasses.$(ObjSuf) \
	tmp/classes/DelphesCscClusterFormula.$(ObjSuf) \
	tmp/classes/DelphesCylindricalFormula.$(ObjSuf) \
	tmp/classes/DelphesFactory.$(ObjSuf) \
	tmp/classes/DelphesFormula.$(ObjSuf) \
	tmp/classes/DelphesHepMC2Reader.$(ObjSuf) \
	tmp/classes/DelphesHepMC3Reader.$(ObjSuf) \
	tmp/classes/DelphesLHEFReader.$(ObjSuf) \
	tmp/classes/DelphesModule.$(ObjSuf) \
	tmp/classes/DelphesPileUpReader.$(ObjSuf) \
	tmp/classes/DelphesPileUpWriter.$(ObjSuf) \
	tmp/classes/DelphesSTDHEPReader.$(ObjSuf) \
	tmp/classes/DelphesStream.$(ObjSuf) \
	tmp/classes/DelphesTF2.$(ObjSuf) \
	tmp/classes/DelphesXDRReader.$(ObjSuf) \
	tmp/classes/DelphesXDRWriter.$(ObjSuf) \
	tmp/external/ExRootAnalysis/ExRootConfReader.$(ObjSuf) \
	tmp/external/ExRootAnalysis/ExRootFilter.$(ObjSuf) \
	tmp/external/ExRootAnalysis/ExRootProgressBar.$(ObjSuf) \
	tmp/external/ExRootAnalysis/ExRootResult.$(ObjSuf) \
	tmp/external/ExRootAnalysis/ExRootTask.$(ObjSuf) \
	tmp/external/ExRootAnalysis/ExRootTreeBranch.$(ObjSuf) \
	tmp/external/ExRootAnalysis/ExRootTreeReader.$(ObjSuf) \
	tmp/external/ExRootAnalysis/ExRootTreeWriter.$(ObjSuf) \
	tmp/external/ExRootAnalysis/ExRootUtilities.$(ObjSuf) \
	tmp/external/Hector/H_AbstractBeamLine.$(ObjSuf) \
	tmp/external/Hector/H_Aperture.$(ObjSuf) \
	tmp/external/Hector/H_Beam.$(ObjSuf) \
	tmp/external/Hector/H_BeamLine.$(ObjSuf) \
	tmp/external/Hector/H_BeamLineParser.$(ObjSuf) \
	tmp/external/Hector/H_BeamParticle.$(ObjSuf) \
	tmp/external/Hector/H_CircularAperture.$(ObjSuf) \
	tmp/external/Hector/H_Dipole.$(ObjSuf) \
	tmp/external/Hector/H_Drift.$(ObjSuf) \
	tmp/external/Hector/H_EllipticAperture.$(ObjSuf) \
	tmp/external/Hector/H_HorizontalKicker.$(ObjSuf) \
	tmp/external/Hector/H_HorizontalQuadrupole.$(ObjSuf) \
	tmp/external/Hector/H_Kicker.$(ObjSuf) \
	tmp/external/Hector/H_Marker.$(ObjSuf) \
	tmp/external/Hector/H_OpticalElement.$(ObjSuf) \
	tmp/external/Hector/H_Parameters.$(ObjSuf) \
	tmp/external/Hector/H_Quadrupole.$(ObjSuf) \
	tmp/external/Hector/H_RecRPObject.$(ObjSuf) \
	tmp/external/Hector/H_RectEllipticAperture.$(ObjSuf) \
	tmp/external/Hector/H_RectangularAperture.$(ObjSuf) \
	tmp/external/Hector/H_RectangularCollimator.$(ObjSuf) \
	tmp/external/Hector/H_RectangularDipole.$(ObjSuf) \
	tmp/external/Hector/H_RomanPot.$(ObjSuf) \
	tmp/external/Hector/H_SectorDipole.$(ObjSuf) \
	tmp/external/Hector/H_TransportMatrices.$(ObjSuf) \
	tmp/external/Hector/H_VerticalKicker.$(ObjSuf) \
	tmp/external/Hector/H_VerticalQuadrupole.$(ObjSuf) \
	tmp/external/TrackCovariance/AcceptanceClx.$(ObjSuf) \
	tmp/external/TrackCovariance/ObsTrk.$(ObjSuf) \
	tmp/external/TrackCovariance/SolGeom.$(ObjSuf) \
	tmp/external/TrackCovariance/SolGridCov.$(ObjSuf) \
	tmp/external/TrackCovariance/SolTrack.$(ObjSuf) \
	tmp/external/TrackCovariance/TrkUtil.$(ObjSuf) \
	tmp/external/TrackCovariance/VertexFit.$(ObjSuf) \
	tmp/external/TrackCovariance/VertexMore.$(ObjSuf) \
	tmp/modules/AngularSmearing.$(ObjSuf) \
	tmp/modules/BTagging.$(ObjSuf) \
	tmp/modules/BeamSpotFilter.$(ObjSuf) \
	tmp/modules/Calorimeter.$(ObjSuf) \
	tmp/modules/Cloner.$(ObjSuf) \
	tmp/modules/ClusterCounting.$(ObjSuf) \
	tmp/modules/ConstituentFilter.$(ObjSuf) \
	tmp/modules/CscClusterEfficiency.$(ObjSuf) \
	tmp/modules/CscClusterId.$(ObjSuf) \
	tmp/modules/DecayFilter.$(ObjSuf) \
	tmp/modules/Delphes.$(ObjSuf) \
	tmp/modules/DenseTrackFilter.$(ObjSuf) \
	tmp/modules/DualReadoutCalorimeter.$(ObjSuf) \
	tmp/modules/Efficiency.$(ObjSuf) \
	tmp/modules/EnergyScale.$(ObjSuf) \
	tmp/modules/EnergySmearing.$(ObjSuf) \
	tmp/modules/ExampleModule.$(ObjSuf) \
	tmp/modules/Hector.$(ObjSuf) \
	tmp/modules/IdentificationMap.$(ObjSuf) \
	tmp/modules/ImpactParameterSmearing.$(ObjSuf) \
	tmp/modules/Isolation.$(ObjSuf) \
	tmp/modules/JetFakeParticle.$(ObjSuf) \
	tmp/modules/JetFlavorAssociation.$(ObjSuf) \
	tmp/modules/JetPileUpSubtractor.$(ObjSuf) \
	tmp/modules/LLPFilter.$(ObjSuf) \
	tmp/modules/LeptonDressing.$(ObjSuf) \
	tmp/modules/Merger.$(ObjSuf) \
	tmp/modules/MomentumSmearing.$(ObjSuf) \
	tmp/modules/OldCalorimeter.$(ObjSuf) \
	tmp/modules/ParticleDensity.$(ObjSuf) \
	tmp/modules/ParticlePropagator.$(ObjSuf) \
	tmp/modules/PdgCodeFilter.$(ObjSuf) \
	tmp/modules/PhotonConversions.$(ObjSuf) \
	tmp/modules/PhotonID.$(ObjSuf) \
	tmp/modules/PileUpJetID.$(ObjSuf) \
	tmp/modules/PileUpMerger.$(ObjSuf) \
	tmp/modules/RecoPuFilter.$(ObjSuf) \
	tmp/modules/SimpleCalorimeter.$(ObjSuf) \
	tmp/modules/StatusPidFilter.$(ObjSuf) \
	tmp/modules/TaggingParticlesSkimmer.$(ObjSuf) \
	tmp/modules/TauTagging.$(ObjSuf) \
	tmp/modules/TimeOfFlight.$(ObjSuf) \
	tmp/modules/TimeSmearing.$(ObjSuf) \
	tmp/modules/TrackCountingBTagging.$(ObjSuf) \
	tmp/modules/TrackCountingTauTagging.$(ObjSuf) \
	tmp/modules/TrackCovariance.$(ObjSuf) \
	tmp/modules/TrackPileUpSubtractor.$(ObjSuf) \
	tmp/modules/TrackSmearing.$(ObjSuf) \
	tmp/modules/TreeWriter.$(ObjSuf) \
	tmp/modules/TruthVertexFinder.$(ObjSuf) \
	tmp/modules/UniqueObjectFinder.$(ObjSuf) \
	tmp/modules/UnstablePropagator.$(ObjSuf) \
	tmp/modules/VertexFinder.$(ObjSuf) \
	tmp/modules/VertexFinderDA4D.$(ObjSuf) \
	tmp/modules/VertexSorter.$(ObjSuf) \
	tmp/modules/Weighter.$(ObjSuf)
ifeq ($(HAS_PYTHIA8),true)
DELPHES_OBJ +=  \
	tmp/modules/PileUpMergerPythia8.$(ObjSuf)
endif
tmp/external/PUPPI/PuppiAlgo.$(ObjSuf): \
	external/PUPPI/PuppiAlgo.$(SrcSuf)
tmp/external/PUPPI/PuppiContainer.$(ObjSuf): \
	external/PUPPI/PuppiContainer.$(SrcSuf) \
	external/fastjet/Selector.hh
tmp/external/PUPPI/puppiCleanContainer.$(ObjSuf): \
	external/PUPPI/puppiCleanContainer.$(SrcSuf) \
	external/fastjet/Selector.hh
tmp/external/fastjet/AreaDefinition.$(ObjSuf): \
	external/fastjet/AreaDefinition.$(SrcSuf) \
	external/fastjet/AreaDefinition.hh
tmp/external/fastjet/BasicRandom.$(ObjSuf): \
	external/fastjet/BasicRandom.$(SrcSuf) \
	external/fastjet/internal/BasicRandom.hh
tmp/external/fastjet/ClosestPair2D.$(ObjSuf): \
	external/fastjet/ClosestPair2D.$(SrcSuf) \
	external/fastjet/internal/ClosestPair2D.hh
tmp/external/fastjet/ClusterSequence.$(ObjSuf): \
	external/fastjet/ClusterSequence.$(SrcSuf) \
	external/fastjet/config.h \
	external/fastjet/Error.hh \
	external/fastjet/PseudoJet.hh \
	external/fastjet/ClusterSequence.hh \
	external/fastjet/ClusterSequenceStructure.hh \
	external/fastjet/version.hh \
	external/fastjet/internal/LazyTiling9Alt.hh \
	external/fastjet/internal/LazyTiling9.hh \
	external/fastjet/internal/LazyTiling25.hh \
	external/fastjet/internal/LazyTiling9SeparateGhosts.hh
tmp/external/fastjet/ClusterSequence1GhostPassiveArea.$(ObjSuf): \
	external/fastjet/ClusterSequence1GhostPassiveArea.$(SrcSuf) \
	external/fastjet/ClusterSequence1GhostPassiveArea.hh
tmp/external/fastjet/ClusterSequenceActiveArea.$(ObjSuf): \
	external/fastjet/ClusterSequenceActiveArea.$(SrcSuf) \
	external/fastjet/PseudoJet.hh \
	external/fastjet/ClusterSequence.hh \
	external/fastjet/ClusterSequenceActiveArea.hh \
	external/fastjet/ClusterSequenceActiveAreaExplicitGhosts.hh
tmp/external/fastjet/ClusterSequenceActiveAreaExplicitGhosts.$(ObjSuf): \
	external/fastjet/ClusterSequenceActiveAreaExplicitGhosts.$(SrcSuf) \
	external/fastjet/ClusterSequenceActiveAreaExplicitGhosts.hh
tmp/external/fastjet/ClusterSequenceArea.$(ObjSuf): \
	external/fastjet/ClusterSequenceArea.$(SrcSuf) \
	external/fastjet/ClusterSequenceArea.hh
tmp/external/fastjet/ClusterSequenceAreaBase.$(ObjSuf): \
	external/fastjet/ClusterSequenceAreaBase.$(SrcSuf) \
	external/fastjet/ClusterSequenceAreaBase.hh
tmp/external/fastjet/ClusterSequencePassiveArea.$(ObjSuf): \
	external/fastjet/ClusterSequencePassiveArea.$(SrcSuf) \
	external/fastjet/ClusterSequencePassiveArea.hh \
	external/fastjet/ClusterSequenceVoronoiArea.hh
tmp/external/fastjet/ClusterSequenceStructure.$(ObjSuf): \
	external/fastjet/ClusterSequenceStructure.$(SrcSuf) \
	external/fastjet/config.h \
	external/fastjet/ClusterSequenceStructure.hh \
	external/fastjet/Error.hh \
	external/fastjet/PseudoJet.hh \
	external/fastjet/ClusterSequence.hh \
	external/fastjet/ClusterSequenceAreaBase.hh
tmp/external/fastjet/ClusterSequenceVoronoiArea.$(ObjSuf): \
	external/fastjet/ClusterSequenceVoronoiArea.$(SrcSuf) \
	external/fastjet/ClusterSequenceVoronoiArea.hh \
	external/fastjet/internal/Voronoi.hh
tmp/external/fastjet/ClusterSequence_CP2DChan.$(ObjSuf): \
	external/fastjet/ClusterSequence_CP2DChan.$(SrcSuf) \
	external/fastjet/ClusterSequence.hh \
	external/fastjet/internal/ClosestPair2D.hh
tmp/external/fastjet/ClusterSequence_Delaunay.$(ObjSuf): \
	external/fastjet/ClusterSequence_Delaunay.$(SrcSuf) \
	external/fastjet/config.h \
	external/fastjet/Error.hh \
	external/fastjet/PseudoJet.hh \
	external/fastjet/ClusterSequence.hh \
	external/fastjet/internal/DynamicNearestNeighbours.hh \
	external/fastjet/internal/Dnn4piCylinder.hh \
	external/fastjet/internal/Dnn3piCylinder.hh \
	external/fastjet/internal/Dnn2piCylinder.hh
tmp/external/fastjet/ClusterSequence_DumbN3.$(ObjSuf): \
	external/fastjet/ClusterSequence_DumbN3.$(SrcSuf) \
	external/fastjet/PseudoJet.hh \
	external/fastjet/ClusterSequence.hh
tmp/external/fastjet/ClusterSequence_N2.$(ObjSuf): \
	external/fastjet/ClusterSequence_N2.$(SrcSuf)
tmp/external/fastjet/ClusterSequence_TiledN2.$(ObjSuf): \
	external/fastjet/ClusterSequence_TiledN2.$(SrcSuf) \
	external/fastjet/PseudoJet.hh \
	external/fastjet/ClusterSequence.hh \
	external/fastjet/internal/MinHeap.hh \
	external/fastjet/internal/TilingExtent.hh
tmp/external/fastjet/CompositeJetStructure.$(ObjSuf): \
	external/fastjet/CompositeJetStructure.$(SrcSuf) \
	external/fastjet/CompositeJetStructure.hh
tmp/external/fastjet/Dnn2piCylinder.$(ObjSuf): \
	external/fastjet/Dnn2piCylinder.$(SrcSuf) \
	external/fastjet/config.h \
	external/fastjet/internal/Dnn2piCylinder.hh
tmp/external/fastjet/Dnn3piCylinder.$(ObjSuf): \
	external/fastjet/Dnn3piCylinder.$(SrcSuf) \
	external/fastjet/config.h \
	external/fastjet/internal/Dnn3piCylinder.hh
tmp/external/fastjet/Dnn4piCylinder.$(ObjSuf): \
	external/fastjet/Dnn4piCylinder.$(SrcSuf) \
	external/fastjet/config.h \
	external/fastjet/internal/Dnn4piCylinder.hh
tmp/external/fastjet/DnnPlane.$(ObjSuf): \
	external/fastjet/DnnPlane.$(SrcSuf) \
	external/fastjet/config.h \
	external/fastjet/internal/DnnPlane.hh
tmp/external/fastjet/Error.$(ObjSuf): \
	external/fastjet/Error.$(SrcSuf) \
	external/fastjet/Error.hh \
	external/fastjet/config.h
tmp/external/fastjet/FunctionOfPseudoJet.$(ObjSuf): \
	external/fastjet/FunctionOfPseudoJet.$(SrcSuf) \
	external/fastjet/FunctionOfPseudoJet.hh
tmp/external/fastjet/GhostedAreaSpec.$(ObjSuf): \
	external/fastjet/GhostedAreaSpec.$(SrcSuf) \
	external/fastjet/GhostedAreaSpec.hh \
	external/fastjet/Error.hh
tmp/external/fastjet/JetDefinition.$(ObjSuf): \
	external/fastjet/JetDefinition.$(SrcSuf) \
	external/fastjet/JetDefinition.hh \
	external/fastjet/Error.hh \
	external/fastjet/CompositeJetStructure.hh
tmp/external/fastjet/LazyTiling25.$(ObjSuf): \
	external/fastjet/LazyTiling25.$(SrcSuf) \
	external/fastjet/internal/LazyTiling25.hh \
	external/fastjet/internal/TilingExtent.hh
tmp/external/fastjet/LazyTiling9.$(ObjSuf): \
	external/fastjet/LazyTiling9.$(SrcSuf) \
	external/fastjet/internal/LazyTiling9.hh \
	external/fastjet/internal/TilingExtent.hh
tmp/external/fastjet/LazyTiling9Alt.$(ObjSuf): \
	external/fastjet/LazyTiling9Alt.$(SrcSuf) \
	external/fastjet/internal/LazyTiling9Alt.hh \
	external/fastjet/internal/TilingExtent.hh
tmp/external/fastjet/LazyTiling9SeparateGhosts.$(ObjSuf): \
	external/fastjet/LazyTiling9SeparateGhosts.$(SrcSuf) \
	external/fastjet/internal/LazyTiling9SeparateGhosts.hh \
	external/fastjet/internal/TilingExtent.hh
tmp/external/fastjet/LimitedWarning.$(ObjSuf): \
	external/fastjet/LimitedWarning.$(SrcSuf) \
	external/fastjet/LimitedWarning.hh
tmp/external/fastjet/MinHeap.$(ObjSuf): \
	external/fastjet/MinHeap.$(SrcSuf) \
	external/fastjet/internal/MinHeap.hh
tmp/external/fastjet/PseudoJet.$(ObjSuf): \
	external/fastjet/PseudoJet.$(SrcSuf) \
	external/fastjet/Error.hh \
	external/fastjet/PseudoJet.hh \
	external/fastjet/ClusterSequence.hh \
	external/fastjet/ClusterSequenceAreaBase.hh \
	external/fastjet/CompositeJetStructure.hh
tmp/external/fastjet/PseudoJetStructureBase.$(ObjSuf): \
	external/fastjet/PseudoJetStructureBase.$(SrcSuf) \
	external/fastjet/PseudoJetStructureBase.hh \
	external/fastjet/Error.hh \
	external/fastjet/PseudoJet.hh \
	external/fastjet/ClusterSequence.hh \
	external/fastjet/ClusterSequenceAreaBase.hh
tmp/external/fastjet/RangeDefinition.$(ObjSuf): \
	external/fastjet/RangeDefinition.$(SrcSuf) \
	external/fastjet/RangeDefinition.hh
tmp/external/fastjet/RectangularGrid.$(ObjSuf): \
	external/fastjet/RectangularGrid.$(SrcSuf) \
	external/fastjet/RectangularGrid.hh
tmp/external/fastjet/Selector.$(ObjSuf): \
	external/fastjet/Selector.$(SrcSuf) \
	external/fastjet/Selector.hh \
	external/fastjet/GhostedAreaSpec.hh
tmp/external/fastjet/TilingExtent.$(ObjSuf): \
	external/fastjet/TilingExtent.$(SrcSuf) \
	external/fastjet/internal/TilingExtent.hh
tmp/external/fastjet/Voronoi.$(ObjSuf): \
	external/fastjet/Voronoi.$(SrcSuf) \
	external/fastjet/internal/Voronoi.hh
tmp/external/fastjet/contribs/Nsubjettiness/AxesDefinition.$(ObjSuf): \
	external/fastjet/contribs/Nsubjettiness/AxesDefinition.$(SrcSuf)
tmp/external/fastjet/contribs/Nsubjettiness/ExtraRecombiners.$(ObjSuf): \
	external/fastjet/contribs/Nsubjettiness/ExtraRecombiners.$(SrcSuf)
tmp/external/fastjet/contribs/Nsubjettiness/MeasureDefinition.$(ObjSuf): \
	external/fastjet/contribs/Nsubjettiness/MeasureDefinition.$(SrcSuf)
tmp/external/fastjet/contribs/Nsubjettiness/Njettiness.$(ObjSuf): \
	external/fastjet/contribs/Nsubjettiness/Njettiness.$(SrcSuf)
tmp/external/fastjet/contribs/Nsubjettiness/NjettinessPlugin.$(ObjSuf): \
	external/fastjet/contribs/Nsubjettiness/NjettinessPlugin.$(SrcSuf)
tmp/external/fastjet/contribs/Nsubjettiness/Nsubjettiness.$(ObjSuf): \
	external/fastjet/contribs/Nsubjettiness/Nsubjettiness.$(SrcSuf)
tmp/external/fastjet/contribs/Nsubjettiness/TauComponents.$(ObjSuf): \
	external/fastjet/contribs/Nsubjettiness/TauComponents.$(SrcSuf)
tmp/external/fastjet/contribs/Nsubjettiness/XConePlugin.$(ObjSuf): \
	external/fastjet/contribs/Nsubjettiness/XConePlugin.$(SrcSuf)
tmp/external/fastjet/contribs/RecursiveTools/BottomUpSoftDrop.$(ObjSuf): \
	external/fastjet/contribs/RecursiveTools/BottomUpSoftDrop.$(SrcSuf) \
	external/fastjet/ClusterSequenceActiveAreaExplicitGhosts.hh \
	external/fastjet/Selector.hh \
	external/fastjet/config.h
tmp/external/fastjet/contribs/RecursiveTools/IteratedSoftDrop.$(ObjSuf): \
	external/fastjet/contribs/RecursiveTools/IteratedSoftDrop.$(SrcSuf)
tmp/external/fastjet/contribs/RecursiveTools/ModifiedMassDropTagger.$(ObjSuf): \
	external/fastjet/contribs/RecursiveTools/ModifiedMassDropTagger.$(SrcSuf) \
	external/fastjet/JetDefinition.hh \
	external/fastjet/ClusterSequenceAreaBase.hh
tmp/external/fastjet/contribs/RecursiveTools/Recluster.$(ObjSuf): \
	external/fastjet/contribs/RecursiveTools/Recluster.$(SrcSuf)
tmp/external/fastjet/contribs/RecursiveTools/RecursiveSoftDrop.$(ObjSuf): \
	external/fastjet/contribs/RecursiveTools/RecursiveSoftDrop.$(SrcSuf) \
	external/fastjet/ClusterSequence.hh
tmp/external/fastjet/contribs/RecursiveTools/RecursiveSymmetryCutBase.$(ObjSuf): \
	external/fastjet/contribs/RecursiveTools/RecursiveSymmetryCutBase.$(SrcSuf) \
	external/fastjet/JetDefinition.hh \
	external/fastjet/ClusterSequenceAreaBase.hh
tmp/external/fastjet/contribs/RecursiveTools/SoftDrop.$(ObjSuf): \
	external/fastjet/contribs/RecursiveTools/SoftDrop.$(SrcSuf)
tmp/external/fastjet/contribs/SoftKiller/SoftKiller.$(ObjSuf): \
	external/fastjet/contribs/SoftKiller/SoftKiller.$(SrcSuf)
tmp/external/fastjet/contribs/ValenciaPlugin/ValenciaPlugin.$(ObjSuf): \
	external/fastjet/contribs/ValenciaPlugin/ValenciaPlugin.$(SrcSuf) \
	external/fastjet/NNH.hh
tmp/external/fastjet/plugins/ATLASCone/ATLASConePlugin.$(ObjSuf): \
	external/fastjet/plugins/ATLASCone/ATLASConePlugin.$(SrcSuf) \
	external/fastjet/ClusterSequence.hh
tmp/external/fastjet/plugins/ATLASCone/Jet.$(ObjSuf): \
	external/fastjet/plugins/ATLASCone/Jet.$(SrcSuf) \
	external/fastjet/internal/base.hh
tmp/external/fastjet/plugins/ATLASCone/JetConeFinderTool.$(ObjSuf): \
	external/fastjet/plugins/ATLASCone/JetConeFinderTool.$(SrcSuf) \
	external/fastjet/internal/base.hh
tmp/external/fastjet/plugins/ATLASCone/JetSplitMergeTool.$(ObjSuf): \
	external/fastjet/plugins/ATLASCone/JetSplitMergeTool.$(SrcSuf) \
	external/fastjet/internal/base.hh
tmp/external/fastjet/plugins/CDFCones/CDFJetCluPlugin.$(ObjSuf): \
	external/fastjet/plugins/CDFCones/CDFJetCluPlugin.$(SrcSuf) \
	external/fastjet/ClusterSequence.hh
tmp/external/fastjet/plugins/CDFCones/CDFMidPointPlugin.$(ObjSuf): \
	external/fastjet/plugins/CDFCones/CDFMidPointPlugin.$(SrcSuf) \
	external/fastjet/ClusterSequence.hh \
	external/fastjet/Error.hh
tmp/external/fastjet/plugins/CDFCones/JetCluAlgorithm.$(ObjSuf): \
	external/fastjet/plugins/CDFCones/JetCluAlgorithm.$(SrcSuf)
tmp/external/fastjet/plugins/CDFCones/MidPointAlgorithm.$(ObjSuf): \
	external/fastjet/plugins/CDFCones/MidPointAlgorithm.$(SrcSuf)
tmp/external/fastjet/plugins/CMSIterativeCone/CMSIterativeConePlugin.$(ObjSuf): \
	external/fastjet/plugins/CMSIterativeCone/CMSIterativeConePlugin.$(SrcSuf) \
	external/fastjet/ClusterSequence.hh
tmp/external/fastjet/plugins/D0RunICone/D0RunIBaseConePlugin.$(ObjSuf): \
	external/fastjet/plugins/D0RunICone/D0RunIBaseConePlugin.$(SrcSuf) \
	external/fastjet/ClusterSequence.hh \
	external/fastjet/Error.hh
tmp/external/fastjet/plugins/D0RunIICone/D0RunIIConePlugin.$(ObjSuf): \
	external/fastjet/plugins/D0RunIICone/D0RunIIConePlugin.$(SrcSuf) \
	external/fastjet/ClusterSequence.hh \
	external/fastjet/Error.hh
tmp/external/fastjet/plugins/EECambridge/EECambridgePlugin.$(ObjSuf): \
	external/fastjet/plugins/EECambridge/EECambridgePlugin.$(SrcSuf) \
	external/fastjet/ClusterSequence.hh \
	external/fastjet/NNH.hh
tmp/external/fastjet/plugins/GridJet/GridJetPlugin.$(ObjSuf): \
	external/fastjet/plugins/GridJet/GridJetPlugin.$(SrcSuf) \
	external/fastjet/ClusterSequence.hh
tmp/external/fastjet/plugins/Jade/JadePlugin.$(ObjSuf): \
	external/fastjet/plugins/Jade/JadePlugin.$(SrcSuf) \
	external/fastjet/ClusterSequence.hh \
	external/fastjet/NNH.hh \
	external/fastjet/NNFJN2Plain.hh
tmp/external/fastjet/plugins/NestedDefs/NestedDefsPlugin.$(ObjSuf): \
	external/fastjet/plugins/NestedDefs/NestedDefsPlugin.$(SrcSuf) \
	external/fastjet/ClusterSequence.hh
tmp/external/fastjet/plugins/SISCone/SISConePlugin.$(ObjSuf): \
	external/fastjet/plugins/SISCone/SISConePlugin.$(SrcSuf) \
	external/fastjet/ClusterSequence.hh
tmp/external/fastjet/plugins/SISCone/area.$(ObjSuf): \
	external/fastjet/plugins/SISCone/area.$(SrcSuf)
tmp/external/fastjet/plugins/SISCone/geom_2d.$(ObjSuf): \
	external/fastjet/plugins/SISCone/geom_2d.$(SrcSuf)
tmp/external/fastjet/plugins/SISCone/hash.$(ObjSuf): \
	external/fastjet/plugins/SISCone/hash.$(SrcSuf)
tmp/external/fastjet/plugins/SISCone/momentum.$(ObjSuf): \
	external/fastjet/plugins/SISCone/momentum.$(SrcSuf)
tmp/external/fastjet/plugins/SISCone/protocones.$(ObjSuf): \
	external/fastjet/plugins/SISCone/protocones.$(SrcSuf)
tmp/external/fastjet/plugins/SISCone/quadtree.$(ObjSuf): \
	external/fastjet/plugins/SISCone/quadtree.$(SrcSuf)
tmp/external/fastjet/plugins/SISCone/ranlux.$(ObjSuf): \
	external/fastjet/plugins/SISCone/ranlux.$(SrcSuf)
tmp/external/fastjet/plugins/SISCone/reference.$(ObjSuf): \
	external/fastjet/plugins/SISCone/reference.$(SrcSuf)
tmp/external/fastjet/plugins/SISCone/siscone.$(ObjSuf): \
	external/fastjet/plugins/SISCone/siscone.$(SrcSuf)
tmp/external/fastjet/plugins/SISCone/siscone_error.$(ObjSuf): \
	external/fastjet/plugins/SISCone/siscone_error.$(SrcSuf)
tmp/external/fastjet/plugins/SISCone/split_merge.$(ObjSuf): \
	external/fastjet/plugins/SISCone/split_merge.$(SrcSuf)
tmp/external/fastjet/plugins/SISCone/vicinity.$(ObjSuf): \
	external/fastjet/plugins/SISCone/vicinity.$(SrcSuf)
tmp/external/fastjet/plugins/TrackJet/TrackJetPlugin.$(ObjSuf): \
	external/fastjet/plugins/TrackJet/TrackJetPlugin.$(SrcSuf) \
	external/fastjet/ClusterSequence.hh
tmp/external/fastjet/tools/BackgroundEstimatorBase.$(ObjSuf): \
	external/fastjet/tools/BackgroundEstimatorBase.$(SrcSuf) \
	external/fastjet/tools/BackgroundEstimatorBase.hh
tmp/external/fastjet/tools/CASubJetTagger.$(ObjSuf): \
	external/fastjet/tools/CASubJetTagger.$(SrcSuf) \
	external/fastjet/tools/CASubJetTagger.hh \
	external/fastjet/ClusterSequence.hh
tmp/external/fastjet/tools/Filter.$(ObjSuf): \
	external/fastjet/tools/Filter.$(SrcSuf) \
	external/fastjet/tools/Filter.hh \
	external/fastjet/tools/Recluster.hh \
	external/fastjet/tools/Subtractor.hh \
	external/fastjet/ClusterSequenceActiveAreaExplicitGhosts.hh
tmp/external/fastjet/tools/GridMedianBackgroundEstimator.$(ObjSuf): \
	external/fastjet/tools/GridMedianBackgroundEstimator.$(SrcSuf) \
	external/fastjet/tools/GridMedianBackgroundEstimator.hh
tmp/external/fastjet/tools/JHTopTagger.$(ObjSuf): \
	external/fastjet/tools/JHTopTagger.$(SrcSuf) \
	external/fastjet/tools/JHTopTagger.hh \
	external/fastjet/Error.hh \
	external/fastjet/JetDefinition.hh \
	external/fastjet/ClusterSequence.hh
tmp/external/fastjet/tools/JetMedianBackgroundEstimator.$(ObjSuf): \
	external/fastjet/tools/JetMedianBackgroundEstimator.$(SrcSuf) \
	external/fastjet/tools/JetMedianBackgroundEstimator.hh \
	external/fastjet/ClusterSequenceArea.hh \
	external/fastjet/ClusterSequenceStructure.hh
tmp/external/fastjet/tools/MassDropTagger.$(ObjSuf): \
	external/fastjet/tools/MassDropTagger.$(SrcSuf) \
	external/fastjet/tools/MassDropTagger.hh \
	external/fastjet/ClusterSequence.hh
tmp/external/fastjet/tools/Pruner.$(ObjSuf): \
	external/fastjet/tools/Pruner.$(SrcSuf) \
	external/fastjet/tools/Pruner.hh \
	external/fastjet/ClusterSequenceActiveAreaExplicitGhosts.hh \
	external/fastjet/Selector.hh
tmp/external/fastjet/tools/Recluster.$(ObjSuf): \
	external/fastjet/tools/Recluster.$(SrcSuf) \
	external/fastjet/tools/Recluster.hh \
	external/fastjet/CompositeJetStructure.hh \
	external/fastjet/ClusterSequenceActiveAreaExplicitGhosts.hh
tmp/external/fastjet/tools/RestFrameNSubjettinessTagger.$(ObjSuf): \
	external/fastjet/tools/RestFrameNSubjettinessTagger.$(SrcSuf) \
	external/fastjet/tools/RestFrameNSubjettinessTagger.hh \
	external/fastjet/tools/Boost.hh \
	external/fastjet/ClusterSequence.hh
tmp/external/fastjet/tools/Subtractor.$(ObjSuf): \
	external/fastjet/tools/Subtractor.$(SrcSuf) \
	external/fastjet/tools/Subtractor.hh
tmp/external/fastjet/tools/TopTaggerBase.$(ObjSuf): \
	external/fastjet/tools/TopTaggerBase.$(SrcSuf) \
	external/fastjet/tools/TopTaggerBase.hh
tmp/modules/FastJetFinder.$(ObjSuf): \
	modules/FastJetFinder.$(SrcSuf) \
	modules/FastJetFinder.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h \
	external/fastjet/ClusterSequence.hh \
	external/fastjet/ClusterSequenceArea.hh \
	external/fastjet/JetDefinition.hh \
	external/fastjet/PseudoJet.hh \
	external/fastjet/Selector.hh \
	external/fastjet/tools/JetMedianBackgroundEstimator.hh \
	external/fastjet/plugins/CDFCones/fastjet/CDFJetCluPlugin.hh \
	external/fastjet/plugins/CDFCones/fastjet/CDFMidPointPlugin.hh \
	external/fastjet/plugins/SISCone/fastjet/SISConePlugin.hh \
	external/fastjet/contribs/Nsubjettiness/ExtraRecombiners.hh \
	external/fastjet/contribs/Nsubjettiness/Njettiness.hh \
	external/fastjet/contribs/Nsubjettiness/NjettinessPlugin.hh \
	external/fastjet/contribs/Nsubjettiness/Nsubjettiness.hh \
	external/fastjet/contribs/ValenciaPlugin/ValenciaPlugin.hh \
	external/fastjet/contribs/RecursiveTools/SoftDrop.hh \
	external/fastjet/tools/Filter.hh \
	external/fastjet/tools/Pruner.hh
tmp/modules/FastJetGridMedianEstimator.$(ObjSuf): \
	modules/FastJetGridMedianEstimator.$(SrcSuf) \
	modules/FastJetGridMedianEstimator.h \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h \
	external/fastjet/ClusterSequence.hh \
	external/fastjet/ClusterSequenceArea.hh \
	external/fastjet/JetDefinition.hh \
	external/fastjet/PseudoJet.hh \
	external/fastjet/RectangularGrid.hh \
	external/fastjet/Selector.hh \
	external/fastjet/tools/JetMedianBackgroundEstimator.hh \
	external/fastjet/tools/GridMedianBackgroundEstimator.hh \
	external/fastjet/plugins/CDFCones/fastjet/CDFJetCluPlugin.hh \
	external/fastjet/plugins/CDFCones/fastjet/CDFMidPointPlugin.hh \
	external/fastjet/plugins/SISCone/fastjet/SISConePlugin.hh \
	external/fastjet/contribs/Nsubjettiness/ExtraRecombiners.hh \
	external/fastjet/contribs/Nsubjettiness/Njettiness.hh \
	external/fastjet/contribs/Nsubjettiness/NjettinessPlugin.hh \
	external/fastjet/contribs/Nsubjettiness/Nsubjettiness.hh
tmp/modules/RunPUPPI.$(ObjSuf): \
	modules/RunPUPPI.$(SrcSuf) \
	modules/RunPUPPI.h \
	external/PUPPI/AlgoObj.hh \
	external/PUPPI/PuppiContainer.hh \
	external/PUPPI/RecoObj2.hh \
	external/fastjet/PseudoJet.hh \
	classes/DelphesClasses.h \
	classes/DelphesFactory.h \
	classes/DelphesFormula.h
FASTJET_OBJ +=  \
	tmp/external/PUPPI/PuppiAlgo.$(ObjSuf) \
	tmp/external/PUPPI/PuppiContainer.$(ObjSuf) \
	tmp/external/PUPPI/puppiCleanContainer.$(ObjSuf) \
	tmp/external/fastjet/AreaDefinition.$(ObjSuf) \
	tmp/external/fastjet/BasicRandom.$(ObjSuf) \
	tmp/external/fastjet/ClosestPair2D.$(ObjSuf) \
	tmp/external/fastjet/ClusterSequence.$(ObjSuf) \
	tmp/external/fastjet/ClusterSequence1GhostPassiveArea.$(ObjSuf) \
	tmp/external/fastjet/ClusterSequenceActiveArea.$(ObjSuf) \
	tmp/external/fastjet/ClusterSequenceActiveAreaExplicitGhosts.$(ObjSuf) \
	tmp/external/fastjet/ClusterSequenceArea.$(ObjSuf) \
	tmp/external/fastjet/ClusterSequenceAreaBase.$(ObjSuf) \
	tmp/external/fastjet/ClusterSequencePassiveArea.$(ObjSuf) \
	tmp/external/fastjet/ClusterSequenceStructure.$(ObjSuf) \
	tmp/external/fastjet/ClusterSequenceVoronoiArea.$(ObjSuf) \
	tmp/external/fastjet/ClusterSequence_CP2DChan.$(ObjSuf) \
	tmp/external/fastjet/ClusterSequence_Delaunay.$(ObjSuf) \
	tmp/external/fastjet/ClusterSequence_DumbN3.$(ObjSuf) \
	tmp/external/fastjet/ClusterSequence_N2.$(ObjSuf) \
	tmp/external/fastjet/ClusterSequence_TiledN2.$(ObjSuf) \
	tmp/external/fastjet/CompositeJetStructure.$(ObjSuf) \
	tmp/external/fastjet/Dnn2piCylinder.$(ObjSuf) \
	tmp/external/fastjet/Dnn3piCylinder.$(ObjSuf) \
	tmp/external/fastjet/Dnn4piCylinder.$(ObjSuf) \
	tmp/external/fastjet/DnnPlane.$(ObjSuf) \
	tmp/external/fastjet/Error.$(ObjSuf) \
	tmp/external/fastjet/FunctionOfPseudoJet.$(ObjSuf) \
	tmp/external/fastjet/GhostedAreaSpec.$(ObjSuf) \
	tmp/external/fastjet/JetDefinition.$(ObjSuf) \
	tmp/external/fastjet/LazyTiling25.$(ObjSuf) \
	tmp/external/fastjet/LazyTiling9.$(ObjSuf) \
	tmp/external/fastjet/LazyTiling9Alt.$(ObjSuf) \
	tmp/external/fastjet/LazyTiling9SeparateGhosts.$(ObjSuf) \
	tmp/external/fastjet/LimitedWarning.$(ObjSuf) \
	tmp/external/fastjet/MinHeap.$(ObjSuf) \
	tmp/external/fastjet/PseudoJet.$(ObjSuf) \
	tmp/external/fastjet/PseudoJetStructureBase.$(ObjSuf) \
	tmp/external/fastjet/RangeDefinition.$(ObjSuf) \
	tmp/external/fastjet/RectangularGrid.$(ObjSuf) \
	tmp/external/fastjet/Selector.$(ObjSuf) \
	tmp/external/fastjet/TilingExtent.$(ObjSuf) \
	tmp/external/fastjet/Voronoi.$(ObjSuf) \
	tmp/external/fastjet/contribs/Nsubjettiness/AxesDefinition.$(ObjSuf) \
	tmp/external/fastjet/contribs/Nsubjettiness/ExtraRecombiners.$(ObjSuf) \
	tmp/external/fastjet/contribs/Nsubjettiness/MeasureDefinition.$(ObjSuf) \
	tmp/external/fastjet/contribs/Nsubjettiness/Njettiness.$(ObjSuf) \
	tmp/external/fastjet/contribs/Nsubjettiness/NjettinessPlugin.$(ObjSuf) \
	tmp/external/fastjet/contribs/Nsubjettiness/Nsubjettiness.$(ObjSuf) \
	tmp/external/fastjet/contribs/Nsubjettiness/TauComponents.$(ObjSuf) \
	tmp/external/fastjet/contribs/Nsubjettiness/XConePlugin.$(ObjSuf) \
	tmp/external/fastjet/contribs/RecursiveTools/BottomUpSoftDrop.$(ObjSuf) \
	tmp/external/fastjet/contribs/RecursiveTools/IteratedSoftDrop.$(ObjSuf) \
	tmp/external/fastjet/contribs/RecursiveTools/ModifiedMassDropTagger.$(ObjSuf) \
	tmp/external/fastjet/contribs/RecursiveTools/Recluster.$(ObjSuf) \
	tmp/external/fastjet/contribs/RecursiveTools/RecursiveSoftDrop.$(ObjSuf) \
	tmp/external/fastjet/contribs/RecursiveTools/RecursiveSymmetryCutBase.$(ObjSuf) \
	tmp/external/fastjet/contribs/RecursiveTools/SoftDrop.$(ObjSuf) \
	tmp/external/fastjet/contribs/SoftKiller/SoftKiller.$(ObjSuf) \
	tmp/external/fastjet/contribs/ValenciaPlugin/ValenciaPlugin.$(ObjSuf) \
	tmp/external/fastjet/plugins/ATLASCone/ATLASConePlugin.$(ObjSuf) \
	tmp/external/fastjet/plugins/ATLASCone/Jet.$(ObjSuf) \
	tmp/external/fastjet/plugins/ATLASCone/JetConeFinderTool.$(ObjSuf) \
	tmp/external/fastjet/plugins/ATLASCone/JetSplitMergeTool.$(ObjSuf) \
	tmp/external/fastjet/plugins/CDFCones/CDFJetCluPlugin.$(ObjSuf) \
	tmp/external/fastjet/plugins/CDFCones/CDFMidPointPlugin.$(ObjSuf) \
	tmp/external/fastjet/plugins/CDFCones/JetCluAlgorithm.$(ObjSuf) \
	tmp/external/fastjet/plugins/CDFCones/MidPointAlgorithm.$(ObjSuf) \
	tmp/external/fastjet/plugins/CMSIterativeCone/CMSIterativeConePlugin.$(ObjSuf) \
	tmp/external/fastjet/plugins/D0RunICone/D0RunIBaseConePlugin.$(ObjSuf) \
	tmp/external/fastjet/plugins/D0RunIICone/D0RunIIConePlugin.$(ObjSuf) \
	tmp/external/fastjet/plugins/EECambridge/EECambridgePlugin.$(ObjSuf) \
	tmp/external/fastjet/plugins/GridJet/GridJetPlugin.$(ObjSuf) \
	tmp/external/fastjet/plugins/Jade/JadePlugin.$(ObjSuf) \
	tmp/external/fastjet/plugins/NestedDefs/NestedDefsPlugin.$(ObjSuf) \
	tmp/external/fastjet/plugins/SISCone/SISConePlugin.$(ObjSuf) \
	tmp/external/fastjet/plugins/SISCone/area.$(ObjSuf) \
	tmp/external/fastjet/plugins/SISCone/geom_2d.$(ObjSuf) \
	tmp/external/fastjet/plugins/SISCone/hash.$(ObjSuf) \
	tmp/external/fastjet/plugins/SISCone/momentum.$(ObjSuf) \
	tmp/external/fastjet/plugins/SISCone/protocones.$(ObjSuf) \
	tmp/external/fastjet/plugins/SISCone/quadtree.$(ObjSuf) \
	tmp/external/fastjet/plugins/SISCone/ranlux.$(ObjSuf) \
	tmp/external/fastjet/plugins/SISCone/reference.$(ObjSuf) \
	tmp/external/fastjet/plugins/SISCone/siscone.$(ObjSuf) \
	tmp/external/fastjet/plugins/SISCone/siscone_error.$(ObjSuf) \
	tmp/external/fastjet/plugins/SISCone/split_merge.$(ObjSuf) \
	tmp/external/fastjet/plugins/SISCone/vicinity.$(ObjSuf) \
	tmp/external/fastjet/plugins/TrackJet/TrackJetPlugin.$(ObjSuf) \
	tmp/external/fastjet/tools/BackgroundEstimatorBase.$(ObjSuf) \
	tmp/external/fastjet/tools/CASubJetTagger.$(ObjSuf) \
	tmp/external/fastjet/tools/Filter.$(ObjSuf) \
	tmp/external/fastjet/tools/GridMedianBackgroundEstimator.$(ObjSuf) \
	tmp/external/fastjet/tools/JHTopTagger.$(ObjSuf) \
	tmp/external/fastjet/tools/JetMedianBackgroundEstimator.$(ObjSuf) \
	tmp/external/fastjet/tools/MassDropTagger.$(ObjSuf) \
	tmp/external/fastjet/tools/Pruner.$(ObjSuf) \
	tmp/external/fastjet/tools/Recluster.$(ObjSuf) \
	tmp/external/fastjet/tools/RestFrameNSubjettinessTagger.$(ObjSuf) \
	tmp/external/fastjet/tools/Subtractor.$(ObjSuf) \
	tmp/external/fastjet/tools/TopTaggerBase.$(ObjSuf) \
	tmp/modules/FastJetFinder.$(ObjSuf) \
	tmp/modules/FastJetGridMedianEstimator.$(ObjSuf) \
	tmp/modules/RunPUPPI.$(ObjSuf)
ifeq ($(HAS_PYTHIA8),true)
FASTJET_OBJ +=  \
	
endif
tmp/display/Delphes3DGeometry.$(ObjSuf): \
	display/Delphes3DGeometry.$(SrcSuf) \
	display/Delphes3DGeometry.h \
	classes/DelphesClasses.h \
	external/ExRootAnalysis/ExRootConfReader.h
tmp/display/DelphesBranchElement.$(ObjSuf): \
	display/DelphesBranchElement.$(SrcSuf) \
	display/DelphesBranchElement.h \
	classes/DelphesClasses.h
tmp/display/DelphesCaloData.$(ObjSuf): \
	display/DelphesCaloData.$(SrcSuf) \
	display/DelphesCaloData.h
tmp/display/DelphesDisplay.$(ObjSuf): \
	display/DelphesDisplay.$(SrcSuf) \
	display/DelphesDisplay.h
tmp/display/DelphesEventDisplay.$(ObjSuf): \
	display/DelphesEventDisplay.$(SrcSuf) \
	display/Delphes3DGeometry.h \
	display/DelphesBranchElement.h \
	display/DelphesCaloData.h \
	display/DelphesDisplay.h \
	display/DelphesEventDisplay.h \
	display/DelphesHtmlSummary.h \
	display/DelphesPlotSummary.h \
	classes/DelphesClasses.h \
	external/ExRootAnalysis/ExRootConfReader.h \
	external/ExRootAnalysis/ExRootTreeReader.h
tmp/display/DelphesHtmlSummary.$(ObjSuf): \
	display/DelphesHtmlSummary.$(SrcSuf) \
	display/DelphesHtmlSummary.h
tmp/display/DelphesPlotSummary.$(ObjSuf): \
	display/DelphesPlotSummary.$(SrcSuf) \
	display/DelphesPlotSummary.h
DISPLAY_OBJ +=  \
	tmp/display/Delphes3DGeometry.$(ObjSuf) \
	tmp/display/DelphesBranchElement.$(ObjSuf) \
	tmp/display/DelphesCaloData.$(ObjSuf) \
	tmp/display/DelphesDisplay.$(ObjSuf) \
	tmp/display/DelphesEventDisplay.$(ObjSuf) \
	tmp/display/DelphesHtmlSummary.$(ObjSuf) \
	tmp/display/DelphesPlotSummary.$(ObjSuf)
ifeq ($(HAS_PYTHIA8),true)
DISPLAY_OBJ +=  \
	
endif
tmp/external/tcl/panic.$(ObjSuf): \
	external/tcl/panic.c
tmp/external/tcl/tclAlloc.$(ObjSuf): \
	external/tcl/tclAlloc.c
tmp/external/tcl/tclBasic.$(ObjSuf): \
	external/tcl/tclBasic.c
tmp/external/tcl/tclCkalloc.$(ObjSuf): \
	external/tcl/tclCkalloc.c
tmp/external/tcl/tclCmdAH.$(ObjSuf): \
	external/tcl/tclCmdAH.c
tmp/external/tcl/tclCmdIL.$(ObjSuf): \
	external/tcl/tclCmdIL.c
tmp/external/tcl/tclCmdMZ.$(ObjSuf): \
	external/tcl/tclCmdMZ.c
tmp/external/tcl/tclCompExpr.$(ObjSuf): \
	external/tcl/tclCompExpr.c
tmp/external/tcl/tclCompile.$(ObjSuf): \
	external/tcl/tclCompile.c
tmp/external/tcl/tclExecute.$(ObjSuf): \
	external/tcl/tclExecute.c
tmp/external/tcl/tclGet.$(ObjSuf): \
	external/tcl/tclGet.c
tmp/external/tcl/tclHash.$(ObjSuf): \
	external/tcl/tclHash.c
tmp/external/tcl/tclIndexObj.$(ObjSuf): \
	external/tcl/tclIndexObj.c
tmp/external/tcl/tclListObj.$(ObjSuf): \
	external/tcl/tclListObj.c
tmp/external/tcl/tclNamesp.$(ObjSuf): \
	external/tcl/tclNamesp.c
tmp/external/tcl/tclObj.$(ObjSuf): \
	external/tcl/tclObj.c
tmp/external/tcl/tclParse.$(ObjSuf): \
	external/tcl/tclParse.c
tmp/external/tcl/tclPreserve.$(ObjSuf): \
	external/tcl/tclPreserve.c
tmp/external/tcl/tclProc.$(ObjSuf): \
	external/tcl/tclProc.c
tmp/external/tcl/tclStringObj.$(ObjSuf): \
	external/tcl/tclStringObj.c
tmp/external/tcl/tclUtil.$(ObjSuf): \
	external/tcl/tclUtil.c
tmp/external/tcl/tclVar.$(ObjSuf): \
	external/tcl/tclVar.c
TCL_OBJ +=  \
	tmp/external/tcl/panic.$(ObjSuf) \
	tmp/external/tcl/tclAlloc.$(ObjSuf) \
	tmp/external/tcl/tclBasic.$(ObjSuf) \
	tmp/external/tcl/tclCkalloc.$(ObjSuf) \
	tmp/external/tcl/tclCmdAH.$(ObjSuf) \
	tmp/external/tcl/tclCmdIL.$(ObjSuf) \
	tmp/external/tcl/tclCmdMZ.$(ObjSuf) \
	tmp/external/tcl/tclCompExpr.$(ObjSuf) \
	tmp/external/tcl/tclCompile.$(ObjSuf) \
	tmp/external/tcl/tclExecute.$(ObjSuf) \
	tmp/external/tcl/tclGet.$(ObjSuf) \
	tmp/external/tcl/tclHash.$(ObjSuf) \
	tmp/external/tcl/tclIndexObj.$(ObjSuf) \
	tmp/external/tcl/tclListObj.$(ObjSuf) \
	tmp/external/tcl/tclNamesp.$(ObjSuf) \
	tmp/external/tcl/tclObj.$(ObjSuf) \
	tmp/external/tcl/tclParse.$(ObjSuf) \
	tmp/external/tcl/tclPreserve.$(ObjSuf) \
	tmp/external/tcl/tclProc.$(ObjSuf) \
	tmp/external/tcl/tclStringObj.$(ObjSuf) \
	tmp/external/tcl/tclUtil.$(ObjSuf) \
	tmp/external/tcl/tclVar.$(ObjSuf)
modules/DenseTrackFilter.h: \
	classes/DelphesModule.h
	@touch $@
modules/VertexFinderDA4D.h: \
	classes/DelphesModule.h
	@touch $@
modules/TrackSmearing.h: \
	classes/DelphesModule.h
	@touch $@
external/fastjet/ClusterSequence.hh: \
	external/fastjet/PseudoJet.hh \
	external/fastjet/Error.hh \
	external/fastjet/JetDefinition.hh \
	external/fastjet/SharedPtr.hh \
	external/fastjet/LimitedWarning.hh \
	external/fastjet/FunctionOfPseudoJet.hh \
	external/fastjet/ClusterSequenceStructure.hh \
	external/fastjet/internal/thread_safety_helpers.hh \
	external/fastjet/internal/deprecated.hh
	@touch $@
external/fastjet/internal/ClosestPair2D.hh: \
	external/fastjet/internal/ClosestPair2DBase.hh \
	external/fastjet/internal/SearchTree.hh \
	external/fastjet/internal/MinHeap.hh \
	external/fastjet/SharedPtr.hh
	@touch $@
modules/FastJetGridMedianEstimator.h: \
	classes/DelphesModule.h
	@touch $@
modules/LLPFilter.h: \
	classes/DelphesModule.h
	@touch $@
external/fastjet/internal/MinHeap.hh: \
	external/fastjet/internal/base.hh
	@touch $@
modules/EnergySmearing.h: \
	classes/DelphesModule.h
	@touch $@
modules/LeptonDressing.h: \
	classes/DelphesModule.h
	@touch $@
external/fastjet/internal/Voronoi.hh: \
	external/fastjet/LimitedWarning.hh
	@touch $@
external/fastjet/ClusterSequenceActiveAreaExplicitGhosts.hh: \
	external/fastjet/PseudoJet.hh \
	external/fastjet/ClusterSequenceAreaBase.hh \
	external/fastjet/GhostedAreaSpec.hh \
	external/fastjet/LimitedWarning.hh
	@touch $@
external/fastjet/tools/CASubJetTagger.hh: \
	external/fastjet/PseudoJet.hh \
	external/fastjet/WrappedStructure.hh \
	external/fastjet/tools/Transformer.hh \
	external/fastjet/LimitedWarning.hh
	@touch $@
external/fastjet/JetDefinition.hh: \
	external/fastjet/internal/numconsts.hh \
	external/fastjet/PseudoJet.hh \
	external/fastjet/internal/deprecated.hh \
	external/fastjet/ClusterSequence.hh
	@touch $@
modules/ConstituentFilter.h: \
	classes/DelphesModule.h
	@touch $@
modules/Calorimeter.h: \
	classes/DelphesModule.h
	@touch $@
external/fastjet/tools/Filter.hh: \
	external/fastjet/ClusterSequence.hh \
	external/fastjet/Selector.hh \
	external/fastjet/CompositeJetStructure.hh \
	external/fastjet/tools/Transformer.hh
	@touch $@
classes/DelphesModule.h: \
	external/ExRootAnalysis/ExRootTask.h
	@touch $@
modules/AngularSmearing.h: \
	classes/DelphesModule.h
	@touch $@
modules/IdentificationMap.h: \
	classes/DelphesModule.h
	@touch $@
modules/TrackCovariance.h: \
	classes/DelphesModule.h
	@touch $@
external/fastjet/tools/Boost.hh: \
	external/fastjet/PseudoJet.hh \
	external/fastjet/FunctionOfPseudoJet.hh \
	external/fastjet/PseudoJetStructureBase.hh
	@touch $@
modules/ExampleModule.h: \
	classes/DelphesModule.h
	@touch $@
modules/Merger.h: \
	classes/DelphesModule.h
	@touch $@
modules/Isolation.h: \
	classes/DelphesModule.h
	@touch $@
modules/EnergyScale.h: \
	classes/DelphesModule.h
	@touch $@
external/fastjet/internal/Dnn2piCylinder.hh: \
	external/fastjet/config.h \
	external/fastjet/internal/DynamicNearestNeighbours.hh \
	external/fastjet/internal/DnnPlane.hh \
	external/fastjet/internal/numconsts.hh
	@touch $@
external/fastjet/Selector.hh: \
	external/fastjet/PseudoJet.hh \
	external/fastjet/RangeDefinition.hh
	@touch $@
modules/JetPileUpSubtractor.h: \
	classes/DelphesModule.h
	@touch $@
external/fastjet/contribs/Nsubjettiness/Njettiness.hh: \
	external/fastjet/PseudoJet.hh \
	external/fastjet/SharedPtr.hh
	@touch $@
external/fastjet/internal/LazyTiling25.hh: \
	external/fastjet/internal/MinHeap.hh \
	external/fastjet/ClusterSequence.hh \
	external/fastjet/internal/LazyTiling9Alt.hh \
	external/fastjet/internal/LazyTiling9.hh
	@touch $@
external/fastjet/Error.hh: \
	external/fastjet/internal/base.hh \
	external/fastjet/config.h \
	external/fastjet/LimitedWarning.hh
	@touch $@
modules/DecayFilter.h: \
	classes/DelphesModule.h
	@touch $@
external/fastjet/tools/MassDropTagger.hh: \
	external/fastjet/tools/Transformer.hh \
	external/fastjet/LimitedWarning.hh \
	external/fastjet/WrappedStructure.hh
	@touch $@
external/fastjet/internal/TilingExtent.hh: \
	external/fastjet/ClusterSequence.hh
	@touch $@
modules/TrackPileUpSubtractor.h: \
	classes/DelphesModule.h
	@touch $@
modules/UnstablePropagator.h: \
	classes/DelphesModule.h
	@touch $@
modules/Efficiency.h: \
	classes/DelphesModule.h
	@touch $@
external/fastjet/tools/GridMedianBackgroundEstimator.hh: \
	external/fastjet/tools/BackgroundEstimatorBase.hh \
	external/fastjet/RectangularGrid.hh
	@touch $@
external/fastjet/internal/DnnPlane.hh: \
	external/fastjet/config.h \
	external/fastjet/internal/Triangulation.hh \
	external/fastjet/internal/DynamicNearestNeighbours.hh
	@touch $@
external/fastjet/ClusterSequenceArea.hh: \
	external/fastjet/ClusterSequenceAreaBase.hh \
	external/fastjet/ClusterSequenceActiveArea.hh \
	external/fastjet/ClusterSequenceActiveAreaExplicitGhosts.hh \
	external/fastjet/ClusterSequencePassiveArea.hh \
	external/fastjet/ClusterSequenceVoronoiArea.hh \
	external/fastjet/AreaDefinition.hh
	@touch $@
modules/JetFakeParticle.h: \
	classes/DelphesModule.h
	@touch $@
modules/OldCalorimeter.h: \
	classes/DelphesModule.h
	@touch $@
external/fastjet/ClusterSequence1GhostPassiveArea.hh: \
	external/fastjet/PseudoJet.hh \
	external/fastjet/ClusterSequenceAreaBase.hh \
	external/fastjet/ClusterSequenceActiveArea.hh
	@touch $@
external/fastjet/internal/LazyTiling9Alt.hh: \
	external/fastjet/internal/MinHeap.hh \
	external/fastjet/ClusterSequence.hh
	@touch $@
modules/TrackCountingTauTagging.h: \
	classes/DelphesModule.h
	@touch $@
external/fastjet/contribs/ValenciaPlugin/ValenciaPlugin.hh: \
	external/fastjet/JetDefinition.hh \
	external/fastjet/ClusterSequence.hh
	@touch $@
external/fastjet/RectangularGrid.hh: \
	external/fastjet/PseudoJet.hh \
	external/fastjet/Selector.hh
	@touch $@
modules/PileUpMerger.h: \
	classes/DelphesModule.h
	@touch $@
external/fastjet/contribs/Nsubjettiness/ExtraRecombiners.hh: \
	external/fastjet/PseudoJet.hh \
	external/fastjet/JetDefinition.hh
	@touch $@
external/fastjet/NNFJN2Plain.hh: \
	external/fastjet/NNBase.hh
	@touch $@
display/DelphesBranchElement.h: \
	display/DelphesCaloData.h
	@touch $@
modules/TimeOfFlight.h: \
	classes/DelphesModule.h
	@touch $@
external/fastjet/contribs/Nsubjettiness/NjettinessPlugin.hh: \
	external/fastjet/ClusterSequence.hh \
	external/fastjet/JetDefinition.hh
	@touch $@
external/fastjet/tools/Recluster.hh: \
	external/fastjet/JetDefinition.hh \
	external/fastjet/FunctionOfPseudoJet.hh
	@touch $@
external/fastjet/internal/DynamicNearestNeighbours.hh: \
	external/fastjet/internal/numconsts.hh \
	external/fastjet/Error.hh
	@touch $@
modules/RunPUPPI.h: \
	classes/DelphesModule.h
	@touch $@
modules/Cloner.h: \
	classes/DelphesModule.h
	@touch $@
external/fastjet/PseudoJet.hh: \
	external/fastjet/config.h \
	external/fastjet/internal/numconsts.hh \
	external/fastjet/internal/IsBase.hh \
	external/fastjet/SharedPtr.hh \
	external/fastjet/Error.hh \
	external/fastjet/PseudoJetStructureBase.hh
	@touch $@
modules/PhotonID.h: \
	classes/DelphesModule.h
	@touch $@
external/fastjet/tools/Pruner.hh: \
	external/fastjet/ClusterSequence.hh \
	external/fastjet/WrappedStructure.hh \
	external/fastjet/tools/Transformer.hh
	@touch $@
external/fastjet/internal/LazyTiling9.hh: \
	external/fastjet/internal/MinHeap.hh \
	external/fastjet/ClusterSequence.hh \
	external/fastjet/internal/LazyTiling9Alt.hh
	@touch $@
modules/PileUpJetID.h: \
	classes/DelphesModule.h
	@touch $@
external/fastjet/version.hh: \
	external/fastjet/config.h
	@touch $@
modules/MomentumSmearing.h: \
	classes/DelphesModule.h
	@touch $@
modules/TauTagging.h: \
	external/ExRootAnalysis/ExRootClassifier.h \
	external/ExRootAnalysis/ExRootFilter.h \
	external/ExRootAnalysis/ExRootResult.h \
	classes/DelphesModule.h
	@touch $@
external/fastjet/GhostedAreaSpec.hh: \
	external/fastjet/PseudoJet.hh \
	external/fastjet/internal/BasicRandom.hh \
	external/fastjet/Selector.hh \
	external/fastjet/LimitedWarning.hh \
	external/fastjet/internal/deprecated.hh \
	external/fastjet/SharedPtr.hh
	@touch $@
external/fastjet/internal/Dnn4piCylinder.hh: \
	external/fastjet/config.h \
	external/fastjet/internal/DynamicNearestNeighbours.hh \
	external/fastjet/internal/DnnPlane.hh \
	external/fastjet/internal/numconsts.hh
	@touch $@
modules/VertexSorter.h: \
	classes/DelphesModule.h
	@touch $@
modules/Delphes.h: \
	classes/DelphesModule.h
	@touch $@
external/fastjet/tools/RestFrameNSubjettinessTagger.hh: \
	external/fastjet/PseudoJet.hh \
	external/fastjet/JetDefinition.hh \
	external/fastjet/CompositeJetStructure.hh \
	external/fastjet/tools/Transformer.hh
	@touch $@
external/fastjet/NNH.hh: \
	external/fastjet/NNBase.hh
	@touch $@
modules/VertexFinder.h: \
	classes/DelphesModule.h
	@touch $@
modules/UniqueObjectFinder.h: \
	classes/DelphesModule.h
	@touch $@
modules/TrackCountingBTagging.h: \
	classes/DelphesModule.h
	@touch $@
external/fastjet/FunctionOfPseudoJet.hh: \
	external/fastjet/PseudoJet.hh \
	external/fastjet/Selector.hh
	@touch $@
modules/PileUpMergerPythia8.h: \
	classes/DelphesModule.h
	@touch $@
external/fastjet/ClusterSequenceActiveArea.hh: \
	external/fastjet/PseudoJet.hh \
	external/fastjet/ClusterSequenceAreaBase.hh \
	external/fastjet/ClusterSequenceActiveAreaExplicitGhosts.hh
	@touch $@
modules/JetFlavorAssociation.h: \
	classes/DelphesClasses.h \
	classes/DelphesModule.h
	@touch $@
modules/ParticlePropagator.h: \
	classes/DelphesModule.h
	@touch $@
modules/PdgCodeFilter.h: \
	classes/DelphesModule.h
	@touch $@
external/fastjet/tools/BackgroundEstimatorBase.hh: \
	external/fastjet/ClusterSequenceAreaBase.hh \
	external/fastjet/FunctionOfPseudoJet.hh \
	external/fastjet/Selector.hh \
	external/fastjet/Error.hh
	@touch $@
modules/TruthVertexFinder.h: \
	classes/DelphesModule.h
	@touch $@
classes/DelphesSTDHEPReader.h: \
	classes/DelphesXDRReader.h
	@touch $@
external/fastjet/plugins/CDFCones/fastjet/CDFMidPointPlugin.hh: \
	external/fastjet/JetDefinition.hh \
	external/fastjet/internal/thread_safety_helpers.hh
	@touch $@
external/PUPPI/PuppiContainer.hh: \
	external/fastjet/PseudoJet.hh
	@touch $@
external/fastjet/RangeDefinition.hh: \
	external/fastjet/PseudoJet.hh \
	external/fastjet/Error.hh \
	external/fastjet/LimitedWarning.hh \
	external/fastjet/internal/deprecated.hh
	@touch $@
modules/CscClusterEfficiency.h: \
	classes/DelphesModule.h
	@touch $@
external/fastjet/internal/base.hh: \
	external/fastjet/config.h
	@touch $@
external/fastjet/PseudoJetStructureBase.hh: \
	external/fastjet/internal/base.hh
	@touch $@
external/fastjet/ClusterSequenceAreaBase.hh: \
	external/fastjet/ClusterSequence.hh \
	external/fastjet/LimitedWarning.hh \
	external/fastjet/Selector.hh \
	external/fastjet/internal/deprecated.hh
	@touch $@
modules/PhotonConversions.h: \
	classes/DelphesModule.h
	@touch $@
external/fastjet/ClusterSequenceVoronoiArea.hh: \
	external/fastjet/PseudoJet.hh \
	external/fastjet/AreaDefinition.hh \
	external/fastjet/ClusterSequenceAreaBase.hh
	@touch $@
modules/BTagging.h: \
	classes/DelphesModule.h
	@touch $@
modules/RecoPuFilter.h: \
	classes/DelphesModule.h
	@touch $@
modules/Hector.h: \
	classes/DelphesModule.h
	@touch $@
modules/ImpactParameterSmearing.h: \
	classes/DelphesModule.h
	@touch $@
display/DelphesPlotSummary.h: \
	external/ExRootAnalysis/ExRootTreeReader.h
	@touch $@
modules/Weighter.h: \
	classes/DelphesModule.h
	@touch $@
modules/TaggingParticlesSkimmer.h: \
	classes/DelphesModule.h
	@touch $@
external/fastjet/CompositeJetStructure.hh: \
	external/fastjet/PseudoJet.hh \
	external/fastjet/PseudoJetStructureBase.hh \
	external/fastjet/JetDefinition.hh
	@touch $@
external/fastjet/internal/BasicRandom.hh: \
	external/fastjet/internal/base.hh \
	external/fastjet/config.h
	@touch $@
modules/ClusterCounting.h: \
	classes/DelphesModule.h
	@touch $@
modules/SimpleCalorimeter.h: \
	classes/DelphesModule.h
	@touch $@
external/fastjet/plugins/CDFCones/fastjet/CDFJetCluPlugin.hh: \
	external/fastjet/JetDefinition.hh \
	external/fastjet/PseudoJet.hh \
	external/fastjet/internal/thread_safety_helpers.hh
	@touch $@
external/fastjet/tools/TopTaggerBase.hh: \
	external/fastjet/internal/base.hh \
	external/fastjet/tools/Transformer.hh
	@touch $@
external/ExRootAnalysis/ExRootTask.h: \
	external/ExRootAnalysis/ExRootConfReader.h
	@touch $@
external/fastjet/tools/JetMedianBackgroundEstimator.hh: \
	external/fastjet/config.h \
	external/fastjet/ClusterSequenceAreaBase.hh \
	external/fastjet/AreaDefinition.hh \
	external/fastjet/FunctionOfPseudoJet.hh \
	external/fastjet/Selector.hh \
	external/fastjet/tools/BackgroundEstimatorBase.hh
	@touch $@
external/fastjet/tools/Subtractor.hh: \
	external/fastjet/internal/base.hh \
	external/fastjet/tools/Transformer.hh \
	external/fastjet/tools/BackgroundEstimatorBase.hh
	@touch $@
external/fastjet/internal/LazyTiling9SeparateGhosts.hh: \
	external/fastjet/internal/MinHeap.hh \
	external/fastjet/ClusterSequence.hh \
	external/fastjet/internal/LazyTiling9Alt.hh \
	external/fastjet/config.h
	@touch $@
external/fastjet/internal/Dnn3piCylinder.hh: \
	external/fastjet/config.h \
	external/fastjet/internal/DynamicNearestNeighbours.hh \
	external/fastjet/internal/DnnPlane.hh \
	external/fastjet/internal/numconsts.hh
	@touch $@
external/fastjet/AreaDefinition.hh: \
	external/fastjet/GhostedAreaSpec.hh
	@touch $@
modules/ParticleDensity.h: \
	classes/DelphesModule.h
	@touch $@
modules/TreeWriter.h: \
	classes/DelphesModule.h
	@touch $@
modules/TimeSmearing.h: \
	classes/DelphesModule.h
	@touch $@
external/fastjet/contribs/Nsubjettiness/Nsubjettiness.hh: \
	external/fastjet/FunctionOfPseudoJet.hh
	@touch $@
external/fastjet/ClusterSequenceStructure.hh: \
	external/fastjet/internal/base.hh \
	external/fastjet/SharedPtr.hh \
	external/fastjet/PseudoJetStructureBase.hh
	@touch $@
modules/StatusPidFilter.h: \
	classes/DelphesModule.h
	@touch $@
external/fastjet/LimitedWarning.hh: \
	external/fastjet/internal/base.hh \
	external/fastjet/config.h \
	external/fastjet/internal/thread_safety_helpers.hh
	@touch $@
external/fastjet/config.h: \
	external/fastjet/config_auto.h \
	external/fastjet/config_win.h
	@touch $@
modules/CscClusterId.h: \
	classes/DelphesModule.h
	@touch $@
classes/DelphesClasses.h: \
	classes/SortableObject.h
	@touch $@
external/fastjet/tools/JHTopTagger.hh: \
	external/fastjet/tools/TopTaggerBase.hh \
	external/fastjet/CompositeJetStructure.hh \
	external/fastjet/LimitedWarning.hh
	@touch $@
external/fastjet/ClusterSequencePassiveArea.hh: \
	external/fastjet/PseudoJet.hh \
	external/fastjet/ClusterSequence1GhostPassiveArea.hh
	@touch $@
modules/FastJetFinder.h: \
	classes/DelphesModule.h
	@touch $@
modules/BeamSpotFilter.h: \
	classes/DelphesModule.h
	@touch $@
modules/DualReadoutCalorimeter.h: \
	classes/DelphesModule.h
	@touch $@

###

ifeq ($(ROOT_MAJOR),6)
all: $(NOFASTJET) $(DELPHES) $(DELPHES_DICT_PCM) $(FASTJET_DICT_PCM) $(EXECUTABLE)
display: $(DISPLAY) $(DISPLAY_DICT_PCM)
else
all: $(NOFASTJET) $(DELPHES) $(EXECUTABLE)
display: $(DISPLAY)
endif

$(NOFASTJET): $(DELPHES_DICT_OBJ) $(DELPHES_OBJ) $(TCL_OBJ)
	@mkdir -p $(@D)
	@echo ">> Building $@"
ifeq ($(PLATFORM),macosx)
	@$(LD) $(SOFLAGS)$@ $(LDFLAGS) $^ $(OutPutOpt) $@ $(DELPHES_LIBS)
else
ifeq ($(PLATFORM),win32)
	@bindexplib $* $^ > $*.def
	@lib -nologo -MACHINE:IX86 $^ -def:$*.def $(OutPutOpt)$(NOFASTJETLIB)
	@$(LD) $(SOFLAGS) $(LDFLAGS) $^ $*.exp $(DELPHES_LIBS) $(OutPutOpt)$@
	@$(MT_DLL)
else
	@$(LD) $(SOFLAGS) $(LDFLAGS) $^ $(OutPutOpt) $@ $(DELPHES_LIBS)
endif
endif

$(DELPHES): $(DELPHES_DICT_OBJ) $(FASTJET_DICT_OBJ) $(DELPHES_OBJ) $(FASTJET_OBJ) $(TCL_OBJ)
	@mkdir -p $(@D)
	@echo ">> Building $@"
ifeq ($(PLATFORM),macosx)
	@$(LD) $(SOFLAGS)$@ $(LDFLAGS) $^ $(OutPutOpt) $@ $(DELPHES_LIBS)
else
ifeq ($(PLATFORM),win32)
	@bindexplib $* $^ > $*.def
	@lib -nologo -MACHINE:IX86 $^ -def:$*.def $(OutPutOpt)$(DELPHESLIB)
	@$(LD) $(SOFLAGS) $(LDFLAGS) $^ $*.exp $(DELPHES_LIBS) $(OutPutOpt)$@
	@$(MT_DLL)
else
	@$(LD) $(SOFLAGS) $(LDFLAGS) $^ $(OutPutOpt) $@ $(DELPHES_LIBS)
endif
endif

$(DISPLAY): $(DELPHES_DICT_OBJ) $(FASTJET_DICT_OBJ) $(DISPLAY_DICT_OBJ) $(DELPHES_OBJ) $(FASTJET_OBJ) $(DISPLAY_OBJ) $(TCL_OBJ)
	@mkdir -p $(@D)
	@echo ">> Building $@"
ifeq ($(PLATFORM),macosx)
	@$(LD) $(SOFLAGS)$@ $(LDFLAGS) $^ $(OutPutOpt) $@ $(DISPLAY_LIBS)
else
ifeq ($(PLATFORM),win32)
	@bindexplib $* $^ > $*.def
	@lib -nologo -MACHINE:IX86 $^ -def:$*.def $(OutPutOpt)$(DISPLAYLIB)
	@$(LD) $(SOFLAGS) $(LDFLAGS) $^ $*.exp $(DISPLAY_LIBS) $(OutPutOpt)$@
	@$(MT_DLL)
else
	@$(LD) $(SOFLAGS) $(LDFLAGS) $^ $(OutPutOpt) $@ $(DISPLAY_LIBS)
endif
endif

clean:
	@rm -f $(DELPHES_DICT_OBJ) $(DISPLAY_DICT_OBJ) $(DELPHES_OBJ) $(FASTJET_OBJ) $(DISPLAY_OBJ) $(TCL_OBJ) core
	@rm -rf tmp

distclean: clean
	@rm -f $(NOFASTJET) $(NOFASTJETLIB) $(DELPHES) $(DELPHESLIB) $(DELPHES_DICT_PCM) $(FASTJET_DICT_PCM) $(DISPLAY) $(DISPLAYLIB) $(DISPLAY_DICT_PCM) $(EXECUTABLE)

dist:
	@echo ">> Building $(DISTTAR)"
	@mkdir -p $(DISTDIR)
	@cp -a AUTHORS CHANGELOG CMakeLists.txt COPYING DelphesEnv.sh LICENSE NOTICE README README_4LHCb Makefile MinBias.pileup configure cards classes cmake converters display doc examples external modules python readers validation $(DISTDIR)
	@find $(DISTDIR) -depth -name .\* -exec rm -rf {} \;
	@tar -czf $(DISTTAR) $(DISTDIR)
	@rm -rf $(DISTDIR)

###

.SUFFIXES: .$(SrcSuf) .$(ObjSuf) .$(DllSuf) $(PcmSuf)

%Dict.$(SrcSuf):
	@mkdir -p $(@D)
	@echo ">> Generating $@"
	@rootcint -f $@ -c -Iexternal $<
	@mv $@ $@.base
	@cat $< $@.base > $@
	@rm $@.base

$(DELPHES_DICT_PCM): %Dict$(PcmSuf):
	@echo ">> Copying $@"
	@cp $< $@

$(FASTJET_DICT_PCM): %Dict$(PcmSuf):
	@echo ">> Copying $@"
	@cp $< $@

$(DISPLAY_DICT_PCM): %Dict$(PcmSuf):
	@echo ">> Copying $@"
	@cp $< $@

$(DELPHES_OBJ): tmp/%.$(ObjSuf): %.$(SrcSuf)
	@mkdir -p $(@D)
	@echo ">> Compiling $<"
	@$(CXX) $(CXXFLAGS) -c $< $(OutPutOpt)$@

$(FASTJET_OBJ): tmp/%.$(ObjSuf): %.$(SrcSuf)
	@mkdir -p $(@D)
	@echo ">> Compiling $<"
	@$(CXX) $(CXXFLAGS) -c $< $(OutPutOpt)$@

$(DISPLAY_OBJ): tmp/%.$(ObjSuf): %.$(SrcSuf)
	@mkdir -p $(@D)
	@echo ">> Compiling $<"
	@$(CXX) $(CXXFLAGS) -c $< $(OutPutOpt)$@

$(DELPHES_DICT_OBJ): %.$(ObjSuf): %.$(SrcSuf)
	@mkdir -p $(@D)
	@echo ">> Compiling $<"
	@$(CXX) $(CXXFLAGS) -c $< $(OutPutOpt)$@

$(FASTJET_DICT_OBJ): %.$(ObjSuf): %.$(SrcSuf)
	@mkdir -p $(@D)
	@echo ">> Compiling $<"
	@$(CXX) $(CXXFLAGS) -c $< $(OutPutOpt)$@

$(DISPLAY_DICT_OBJ): %.$(ObjSuf): %.$(SrcSuf)
	@mkdir -p $(@D)
	@echo ">> Compiling $<"
	@$(CXX) $(CXXFLAGS) -c $< $(OutPutOpt)$@

$(TCL_OBJ): tmp/%.$(ObjSuf): %.c
	@mkdir -p $(@D)
	@echo ">> Compiling $<"
	@$(CC) $(patsubst -std=%,,$(CXXFLAGS)) -c $< $(OutPutOpt)$@

$(EXECUTABLE_OBJ): tmp/%.$(ObjSuf): %.cpp
	@mkdir -p $(@D)
	@echo ">> Compiling $<"
	@$(CXX) $(CXXFLAGS) -c $< $(OutPutOpt)$@

$(EXECUTABLE): %$(ExeSuf): $(DELPHES_DICT_OBJ) $(FASTJET_DICT_OBJ) $(DELPHES_OBJ) $(FASTJET_OBJ) $(TCL_OBJ)
	@echo ">> Building $@"
	@$(LD) $(LDFLAGS) $^ $(DELPHES_LIBS) $(OutPutOpt)$@

###



==> anc/README <==
# Supplementary Code for Multi-Muon Analysis

This directory provides two independent supplementary code packages used in the analysis:
1. A heavy-flavour package for event generation and filtering within Delphes.
2. A Python script for topology-reconstruction and event-selection.

---

## 1. Heavy-Flavour Generation and Filtering

This package contains the source file and Makefile required for filtering physical heavy-flavour decays during the Delphes simulation step.

### Requirements
- [Delphes](https://github.com/delphes/delphes) compiled with Pythia8 support.

### Compilation and Usage
1. Copy the custom reader `DelphesPythia8HFMuonFilter.cpp` to the `readers` folder in your Delphes installation directory.
2. Copy the provided `Makefile` into the Delphes root directory, then compile:
   ```bash
   make DelphesPythia8HFMuonFilter
   ```
3. Run the generated executable:
   ```bash
   ./DelphesPythia8HFMuonFilter cards/delphes_card_ATLAS.tcl pythia8card_4t.cmnd pp_4t_6mu_atlas_filter_2.root 2 1000 
   ```
   *The last two arguments specify the additional number of muons requested (e.g., 2) and the total number of events to write into the output .root file (e.g., 1000).*

---

## 2. Topology-Reconstruction and Event-Selection

The `reco_6mu.py` script is a standalone analysis module used to apply kinematic cuts and reconstruct resonance masses from ROOT files.

### Requirements
- Python 3
- `numpy`, `matplotlib`, `uproot`, `awkward`, `vector`

### Command Line Arguments
The script accepts the following arguments:
- `--inputs`: One or more input ROOT files generated by Delphes. To process multiple files together, simply list them separated by spaces.
- `--output`: The path where the JSON summary file will be saved.
- `--key`: A string identifier (key) for the run, used to label the generated plots and data.
- `--plot-dir`: The directory where the generated histogram plots will be saved (it will be created if it doesn't exist).
- `--mass`: The target vector-like muon ($\mu'$) mass (in GeV) used as the central value in the chi-square reconstruction and to determine the acceptance mass window.

### Usage Example
You can run the script directly from the command line. Here is an example of how to process a signal ROOT file:

```bash
python reco_6mu.py \
  --inputs data/signal_mmp_1000.root \
  --output results/signal_summary.json \
  --key signal_1000 \
  --plot-dir results/plots/ \
  --mass 1000.0
```

To process multiple ROOT files at once, simply pass them all to the `--inputs` argument:
```bash
python reco_6mu.py --inputs data/signal_run1.root data/signal_run2.root --output results/combined.json --key signal_combined --plot-dir plots/ --mass 1000.0
```


==> anc/reco_6mu.py <==
import numpy as np
import math
import os
import json
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import uproot
import awkward as ak
import vector

# Register vector behavior
vector.register_awkward()

# --- Constants ---
MUON_MASS = 0.10566
F_RESOLUTION = 0.02

class NumpyEncoder(json.JSONEncoder):
    def default(self, obj):
        if isinstance(obj, np.integer):
            return int(obj)
        if isinstance(obj, np.floating):
            return float(obj)
        if isinstance(obj, np.ndarray):
            return obj.tolist()
        return super(NumpyEncoder, self).default(obj)

# Permutations
INDEX_LIST_V1 = ((0,1,3,2,4,5),(0,1,3,2,5,4),(0,1,4,2,3,5),(0,1,4,2,5,3),(0,1,5,2,3,4),(0,1,5,2,4,3),(0,3,2,4,1,5),(0,3,2,5,1,4),(0,4,2,3,1,5),(0,4,2,5,1,3),(0,5,2,3,1,4),(0,5,2,4,1,3),(1,0,3,2,4,5),(1,0,3,2,5,4),(1,0,4,2,3,5),(1,0,4,2,5,3),(1,0,5,2,3,4),(1,0,5,2,4,3),(1,3,2,4,0,5),(1,3,2,5,0,4),(1,4,2,3,0,5),(1,4,2,5,0,3),(1,5,2,3,0,4),(1,5,2,4,0,3),(2,0,3,1,4,5),(2,0,3,1,5,4),(2,0,4,1,3,5),(2,0,4,1,5,3),(2,0,5,1,3,4),(2,0,5,1,4,3),(2,3,1,4,0,5),(2,3,1,5,0,4),(2,4,1,3,0,5),(2,4,1,5,0,3),(2,5,1,3,0,4),(2,5,1,4,0,3))
INDEX_LIST_V2 = [[0,1,4,2,5,3],[0,1,5,2,4,3],[0,1,3,2,5,4],[0,1,5,2,3,4],[0,1,3,2,4,5],[0,1,4,2,3,5],[1,0,4,2,5,3],[1,0,5,2,4,3],[1,0,3,2,5,4],[1,0,5,2,3,4],[1,0,3,2,4,5],[1,0,4,2,3,5],[2,0,4,1,5,3],[2,0,5,1,4,3],[2,0,3,1,5,4],[2,0,5,1,3,4],[2,0,3,1,4,5],[2,0,4,1,3,5],[3,1,4,2,5,0],[3,1,5,2,4,0],[3,0,4,2,5,1],[3,0,5,2,4,1],[3,0,4,1,5,2],[3,0,5,1,4,2],[4,1,3,2,5,0],[4,1,5,2,3,0],[4,0,3,2,5,1],[4,0,5,2,3,1],[4,0,3,1,5,2],[4,0,5,1,3,2],[5,1,3,2,4,0],[5,1,4,2,3,0],[5,0,3,2,4,1],[5,0,4,2,3,1],[5,0,3,1,4,2],[5,0,4,1,3,2]]

def vectorize_chi_v1(m1, p1_tot, p1_constituents, m2, p2_tot, p2_constituents):
    # m1, m2 are scalars for each event (array of length N)
    # p1_tot, p2_tot are 4-vector arrays of length N
    # p1_constituents: array of shape (N, 2 or 3) containing 4-vectors
    
    # Avoid log(0)
    m1_safe = ak.where(m1 > 0, m1, 1.0)
    m2_safe = ak.where(m2 > 0, m2, 1.0)
    
    num = (np.log(m1_safe) - np.log(m2_safe))**2
    
    # Calculate sum(E^2) for constituents
    sum_e2_1 = ak.sum(p1_constituents.E**2, axis=1)
    sum_e2_2 = ak.sum(p2_constituents.E**2, axis=1)
    
    term1 = ((p1_tot.E**2 + p1_tot.p**2) / (m1_safe**4)) * sum_e2_1
    term2 = ((p2_tot.E**2 + p2_tot.p**2) / (m2_safe**4)) * sum_e2_2
    
    den = F_RESOLUTION**2 * (term1 + term2)
    
    chi = num / den
    # Mask invalid masses
    chi = ak.where((m1 <= 0) | (m2 <= 0), np.inf, chi)
    chi = ak.where(den <= 0, np.inf, chi)
    return chi

def vectorize_chi_v2(m_reco, p_reco_tot, p_reco_constituents, mmp_mass, rel_sigma_sq):
    m_safe = ak.where(m_reco > 0, m_reco, 1.0)
    num = (np.log(m_safe) - np.log(mmp_mass))**2
    
    sum_e2 = ak.sum(p_reco_constituents.E**2, axis=1)
    
    reco_term = ((p_reco_tot.E**2 + p_reco_tot.p**2) / (m_safe**4)) * sum_e2
    
    den = F_RESOLUTION**2 * reco_term + rel_sigma_sq
    
    chi = num / den
    chi = ak.where(m_reco <= 0, np.inf, chi)
    chi = ak.where(den <= 0, np.inf, chi)
    return chi

def generate_file_plots(m6_data, v1_data, v2_data, result_key, plot_dir):
    """Same plotting logic as before, expects lists or simple arrays."""
    # Convert awkward arrays to numpy if needed
    if isinstance(m6_data, ak.Array): m6_data = ak.to_numpy(m6_data)
    
    # 1. Pre-Cut M6
    if len(m6_data) > 0:
        plt.figure(figsize=(10, 7))
        plt.hist(m6_data, bins=50, range=(500, 6000), histtype='step', density=True, label=result_key)
        plt.title(f"{result_key}: Pre-Cut M6")
        plt.xlabel("M6 (GeV)"); plt.ylabel("Density"); plt.yscale('log')
        plt.tight_layout()
        plt.savefig(os.path.join(plot_dir, f"{result_key}_pre_cut_m6.png"))
        plt.close()

    # 2. V1 Plots
    if len(v1_data['m2a']) > 0:
        m2_vals = np.concatenate([v1_data['m2a'], v1_data['m2b']])
        m3_vals = np.concatenate([v1_data['m3a'], v1_data['m3b']])
        
        plt.figure(figsize=(10, 5))
        plt.hist(m2_vals, bins=50, range=(0, 1500), histtype='step', density=True, label="M2")
        plt.hist(m3_vals, bins=100, range=(0, 3000), histtype='step', density=True, label="M3")
        plt.title(f"{result_key}: V1 Masses (Pre-Cut)")
        plt.xlabel("Mass (GeV)"); plt.yscale('log'); plt.legend()
        plt.tight_layout()
        plt.savefig(os.path.join(plot_dir, f"{result_key}_v1_masses.png"))
        plt.close()

    # 3. V2 Plots
    if len(v2_data['m2a']) > 0:
        m2_vals = np.concatenate([v2_data['m2a'], v2_data['m2b']])
        m5_vals = v2_data['m5']
        
        plt.figure(figsize=(10, 5))
        plt.hist(m2_vals, bins=50, range=(0, 1500), histtype='step', density=True, label="M2")
        plt.hist(m5_vals, bins=100, range=(0, 3000), histtype='step', density=True, label="M5")
        plt.title(f"{result_key}: V2 Masses (Pre-Cut)")
        plt.xlabel("Mass (GeV)"); plt.yscale('log'); plt.legend()
        plt.tight_layout()
        plt.savefig(os.path.join(plot_dir, f"{result_key}_v2_masses.png"))
        plt.close()


def process_file_pipeline(file_info):
    file_path, output_path, result_key, plot_dir, mmp_mass = file_info
    
    if os.path.exists(output_path):
        return f"Skipped (Exists): {result_key}"

    # Parameters
    sigma_m0 = 10 * F_RESOLUTION * mmp_mass
    rel_sigma_m0_sq = (sigma_m0 / mmp_mass)**2
    mass_window_min = mmp_mass - sigma_m0
    mass_window_max = mmp_mass + sigma_m0

    result = {
        'initial': 0, 'has_6_muons': 0,
        'cat1_m3_resonance': 0, 'cat2_v2_attempt': 0, 'cat2_m5_resonance': 0,
        'key': result_key, 'mmp_mass': mmp_mass
    }

    try:
        with uproot.open(file_path) as file:
            tree = file["Delphes"] if "Delphes" in file else file[file.keys()[0]]
            n_events = tree.num_entries
            result['initial'] = n_events
            
            # Load Data
            arrays = tree.arrays(["Muon.PT", "Muon.Eta", "Muon.Phi", "Muon.Charge", "Event.Weight"], library="ak")

            # Calculate Total Cross Section
            # Hardcoded σ_filter values for HF-filtered backgrounds (in pb)
            # Updated values from tab:background_generation (2026):
            #   4t:  σ_ME × ε_HF = 1.41e-3 fb × 2.38e-4 = 3.36e-7 fb = 3.36e-10 pb
            #   ttz: σ_ME × ε_HF = 0.248 fb × 5.49e-5  = 1.36e-5 fb = 1.36e-8  pb
            #   tt:  dropped (σ_filter = 8.21e-8 fb, negligible)
            # Old keys kept for backward compatibility
            if "pp_4t_6m6n2c" in result_key or result_key.startswith("4t_f"):
                 result['total_cross_section'] = 3.36e-10  # 3.36e-7 fb in pb
            elif "pp_tt_6m6n2s" in result_key:
                 result['total_cross_section'] = 8.21e-11  # 8.21e-8 fb in pb (negligible)
            elif "pp_ttz_6m6n2c" in result_key or result_key.startswith("ttz_f"):
                 result['total_cross_section'] = 1.36e-8   # 1.36e-5 fb in pb
            else:
                weights = arrays["Event.Weight"]
                if len(weights) > 0:
                    # Handle case where weights might be nested lists [[w]] or just flats [w] depending on schema
                    # Flatten once to be safe if it is [[w], [w]...]
                    flat_weights = ak.flatten(weights, axis=None)
                    if len(flat_weights) > 0:
                        single_weight = flat_weights[0]
                        result['total_cross_section'] = float(single_weight)
                    else:
                        result['total_cross_section'] = 0.0
                else:
                    result['total_cross_section'] = 0.0
            
            # Create Muons
            muons = ak.zip({
                "pt": arrays["Muon.PT"],
                "eta": arrays["Muon.Eta"],
                "phi": arrays["Muon.Phi"],
                "M": MUON_MASS,
                "charge": arrays["Muon.Charge"]
            }, with_name="Momentum4D")

            # Apply Kinematic Cuts
            # Standard ATLAS Cuts: pT > 10 GeV, |eta| < 2.5
            PT_CUT = 10.0
            ETA_CUT = 2.5
            
            mask = (muons.pt > PT_CUT) & (np.abs(muons.eta) < ETA_CUT)
            muons = muons[mask]

            # Split by charge
            pos = muons[muons.charge > 0]
            neg = muons[muons.charge < 0]
            
            # Filter: At least 3 pos and 3 neg
            has_enough = (ak.num(pos) >= 3) & (ak.num(neg) >= 3)
            result['has_6_muons'] = np.sum(has_enough)
            
            if result['has_6_muons'] == 0:
                # Save empty if no events
                with open(output_path, 'w') as f: json.dump(result, f, indent=4, cls=NumpyEncoder)
                return f"Done (Empty): {result_key}"

            # Filter events
            pos = pos[has_enough]
            neg = neg[has_enough]

            # Sort and Slice: Take top 3 of each
            pos_sorted = pos[ak.argsort(pos.pt, ascending=False)]
            neg_sorted = neg[ak.argsort(neg.pt, ascending=False)]
            
            top3_pos = pos_sorted[:, :3]
            top3_neg = neg_sorted[:, :3]
            
            # Concatenate to get fixed 6 muons: [p1, p2, p3, n1, n2, n3]
            # Axis 1 concatenation requires compatible structure
            all_muons = ak.concatenate([top3_pos, top3_neg], axis=1)

            # M6 Calculation
            p6_tot = ak.sum(all_muons, axis=1)
            plot_data_m6 = p6_tot.M

            # --- Vectorized V1 Analysis ---
            best_chis = None
            best_results_v1 = None

            # Pre-extract individual muon columns as 1D Momentum4D arrays.
            # This avoids all_muons[:, list(perm)] fancy indexing, which triggers
            # a segfault in awkward-array 2.7.4 when ak.sum is called on the result.
            mu = [all_muons[:, i] for i in range(6)]

            # Loop over Permutations (36 iterations)
            for perm in INDEX_LIST_V1:
                # Build sums by direct vector addition — no fancy indexing needed
                a0, a1, a2 = mu[perm[0]], mu[perm[1]], mu[perm[2]]
                b0, b1, b2 = mu[perm[3]], mu[perm[4]], mu[perm[5]]

                p3a_tot = a0 + a1 + a2
                p3b_tot = b0 + b1 + b2
                p2a_tot = a1 + a2
                p2b_tot = b0 + b1

                # Rebuild constituent arrays needed for sum(E^2) in chi functions
                p3a_const = ak.zip(
                    {'x': ak.concatenate([a0.x[:,None], a1.x[:,None], a2.x[:,None]], axis=1),
                     'y': ak.concatenate([a0.y[:,None], a1.y[:,None], a2.y[:,None]], axis=1),
                     'z': ak.concatenate([a0.z[:,None], a1.z[:,None], a2.z[:,None]], axis=1),
                     'E': ak.concatenate([a0.E[:,None], a1.E[:,None], a2.E[:,None]], axis=1)},
                    with_name='Momentum4D')
                p3b_const = ak.zip(
                    {'x': ak.concatenate([b0.x[:,None], b1.x[:,None], b2.x[:,None]], axis=1),
                     'y': ak.concatenate([b0.y[:,None], b1.y[:,None], b2.y[:,None]], axis=1),
                     'z': ak.concatenate([b0.z[:,None], b1.z[:,None], b2.z[:,None]], axis=1),
                     'E': ak.concatenate([b0.E[:,None], b1.E[:,None], b2.E[:,None]], axis=1)},
                    with_name='Momentum4D')
                p2a_const = ak.zip(
                    {'x': ak.concatenate([a1.x[:,None], a2.x[:,None]], axis=1),
                     'y': ak.concatenate([a1.y[:,None], a2.y[:,None]], axis=1),
                     'z': ak.concatenate([a1.z[:,None], a2.z[:,None]], axis=1),
                     'E': ak.concatenate([a1.E[:,None], a2.E[:,None]], axis=1)},
                    with_name='Momentum4D')
                p2b_const = ak.zip(
                    {'x': ak.concatenate([b0.x[:,None], b1.x[:,None]], axis=1),
                     'y': ak.concatenate([b0.y[:,None], b1.y[:,None]], axis=1),
                     'z': ak.concatenate([b0.z[:,None], b1.z[:,None]], axis=1),
                     'E': ak.concatenate([b0.E[:,None], b1.E[:,None]], axis=1)},
                    with_name='Momentum4D')

                chi3 = vectorize_chi_v1(p3a_tot.M, p3a_tot, p3a_const, p3b_tot.M, p3b_tot, p3b_const)
                chi2 = vectorize_chi_v1(p2a_tot.M, p2a_tot, p2a_const, p2b_tot.M, p2b_tot, p2b_const)
                total_chi = chi2 + chi3

                # First iteration init
                if best_chis is None:
                    best_chis = total_chi
                    best_results_v1 = {
                        'chi': total_chi, 'chi2': chi2, 'chi3': chi3,
                        'm3a': p3a_tot.M, 'm3b': p3b_tot.M,
                        'm2a': p2a_tot.M, 'm2b': p2b_tot.M
                    }
                else:
                    # Update minimums
                    is_better = total_chi < best_chis
                    best_chis = ak.where(is_better, total_chi, best_chis)
                    for k in best_results_v1:
                        curr_val = locals()[k] if k in locals() else None
                        if k == 'chi': curr_val = total_chi
                        if k == 'chi2': curr_val = chi2
                        if k == 'chi3': curr_val = chi3
                        if k == 'm3a': curr_val = p3a_tot.M
                        if k == 'm3b': curr_val = p3b_tot.M
                        if k == 'm2a': curr_val = p2a_tot.M
                        if k == 'm2b': curr_val = p2b_tot.M
                        best_results_v1[k] = ak.where(is_better, curr_val, best_results_v1[k])

            # Apply V1 Cut
            passed_v1 = (best_results_v1['m3a'] > mass_window_min) & (best_results_v1['m3a'] < mass_window_max) & \
                        (best_results_v1['m3b'] > mass_window_min) & (best_results_v1['m3b'] < mass_window_max)

            result['cat1_m3_resonance'] = np.sum(passed_v1)

            # Plot data for V1
            plot_data_v1 = {k: ak.to_numpy(v) for k, v in best_results_v1.items()}

            # --- Vectorized V2 Analysis (for failed events) ---
            failed_v1_mask = ~passed_v1
            
            # Filter muons for V2 (subset of events)
            # Optimization: can run V2 on ALL events then filter, or filter inputs first.
            # Filtering inputs is safer to avoid waste.
            if np.sum(failed_v1_mask) > 0:
                result['cat2_v2_attempt'] = np.sum(failed_v1_mask)
                
                v2_muons = all_muons[failed_v1_mask]

                best_chis_v2 = None
                best_results_v2 = None

                # Pre-extract individual columns to avoid fancy-indexing segfault
                mu2 = [v2_muons[:, i] for i in range(6)]

                for perm in INDEX_LIST_V2:
                    # perm[0] is the "singleton" muon; perm[1:] are the 5 for M5
                    c = [mu2[perm[j]] for j in range(6)]

                    p5_tot  = c[1] + c[2] + c[3] + c[4] + c[5]
                    p2a_tot = c[1] + c[2]
                    p2b_tot = c[3] + c[4]

                    p5_const = ak.zip(
                        {'x': ak.concatenate([c[j].x[:,None] for j in range(1,6)], axis=1),
                         'y': ak.concatenate([c[j].y[:,None] for j in range(1,6)], axis=1),
                         'z': ak.concatenate([c[j].z[:,None] for j in range(1,6)], axis=1),
                         'E': ak.concatenate([c[j].E[:,None] for j in range(1,6)], axis=1)},
                        with_name='Momentum4D')
                    p2a_const = ak.zip(
                        {'x': ak.concatenate([c[1].x[:,None], c[2].x[:,None]], axis=1),
                         'y': ak.concatenate([c[1].y[:,None], c[2].y[:,None]], axis=1),
                         'z': ak.concatenate([c[1].z[:,None], c[2].z[:,None]], axis=1),
                         'E': ak.concatenate([c[1].E[:,None], c[2].E[:,None]], axis=1)},
                        with_name='Momentum4D')
                    p2b_const = ak.zip(
                        {'x': ak.concatenate([c[3].x[:,None], c[4].x[:,None]], axis=1),
                         'y': ak.concatenate([c[3].y[:,None], c[4].y[:,None]], axis=1),
                         'z': ak.concatenate([c[3].z[:,None], c[4].z[:,None]], axis=1),
                         'E': ak.concatenate([c[3].E[:,None], c[4].E[:,None]], axis=1)},
                        with_name='Momentum4D')

                    chi5 = vectorize_chi_v2(p5_tot.M, p5_tot, p5_const, mmp_mass, rel_sigma_m0_sq)
                    chi2 = vectorize_chi_v1(p2a_tot.M, p2a_tot, p2a_const, p2b_tot.M, p2b_tot, p2b_const)
                    total_chi = chi2 + chi5

                    if best_chis_v2 is None:
                        best_chis_v2 = total_chi
                        best_results_v2 = {
                            'chi': total_chi, 'chi2': chi2, 'chi5': chi5,
                            'm5': p5_tot.M,
                            'm2a': p2a_tot.M, 'm2b': p2b_tot.M
                        }
                    else:
                        is_better = total_chi < best_chis_v2
                        best_chis_v2 = ak.where(is_better, total_chi, best_chis_v2)
                        for k in best_results_v2:
                            curr_val = None
                            if k == 'chi': curr_val = total_chi
                            if k == 'chi2': curr_val = chi2
                            if k == 'chi5': curr_val = chi5
                            if k == 'm5': curr_val = p5_tot.M
                            if k == 'm2a': curr_val = p2a_tot.M
                            if k == 'm2b': curr_val = p2b_tot.M
                            best_results_v2[k] = ak.where(is_better, curr_val, best_results_v2[k])

                
                # Apply V2 Cuts
                passed_v2 = (best_results_v2['m5'] > mass_window_min) & (best_results_v2['m5'] < mass_window_max)
                result['cat2_m5_resonance'] = np.sum(passed_v2)
                
                # Plot data for V2
                plot_data_v2 = {k: ak.to_numpy(v) for k, v in best_results_v2.items()}
            else:
                plot_data_v2 = {'m2a': [], 'm2b': [], 'm5': [], 'chi': [], 'chi2': [], 'chi5': []}

            # Cast counts to standard Python types for JSON serialization
            result['initial'] = int(result['initial'])
            result['has_6_muons'] = int(result['has_6_muons'])
            result['cat1_m3_resonance'] = int(result['cat1_m3_resonance'])
            result['cat2_v2_attempt'] = int(result['cat2_v2_attempt'])
            result['cat2_m5_resonance'] = int(result['cat2_m5_resonance'])

            # Save Output
            with open(output_path, 'w') as f: json.dump(result, f, indent=4, cls=NumpyEncoder)
            generate_file_plots(plot_data_m6, plot_data_v1, plot_data_v2, result_key, plot_dir)
            
            return f"Done: {result_key}"
            
    except Exception as e:
        import traceback
        traceback.print_exc()
        return f"Error processing {file_path}: {e}"


def process_multiple_files_pipeline(task_info):
    file_paths, output_path, result_key, plot_dir, mmp_mass = task_info
    
    if os.path.exists(output_path):
        return f"Skipped (Exists): {result_key}"

    sigma_m0 = 10 * F_RESOLUTION * mmp_mass
    rel_sigma_m0_sq = (sigma_m0 / mmp_mass)**2
    mass_window_min = mmp_mass - sigma_m0
    mass_window_max = mmp_mass + sigma_m0

    result = {
        'initial': 0, 'has_6_muons': 0,
        'cat1_m3_resonance': 0, 'cat2_v2_attempt': 0, 'cat2_m5_resonance': 0,
        'key': result_key, 'mmp_mass': mmp_mass,
        'total_cross_section': 0.0
    }

    all_m6 = []
    all_v1 = {k: [] for k in ['chi', 'chi2', 'chi3', 'm3a', 'm3b', 'm2a', 'm2b']}
    all_v2 = {k: [] for k in ['chi', 'chi2', 'chi5', 'm5', 'm2a', 'm2b']}
    
    cross_sections = []

    for file_path in file_paths:
        try:
            with uproot.open(file_path) as file:
                tree = file["Delphes"] if "Delphes" in file else file[file.keys()[0]]
                result['initial'] += tree.num_entries
                
                arrays = tree.arrays(["Muon.PT", "Muon.Eta", "Muon.Phi", "Muon.Charge", "Event.Weight"], library="ak")

                # Cross section
                if "pp_4t_6m6n2c" in result_key or result_key.startswith("4t_"):
                     file_xsec = 3.36e-10
                elif "pp_tt_6m6n2s" in result_key:
                     file_xsec = 8.21e-11
                elif "pp_ttz_6m6n2c" in result_key or result_key.startswith("ttz_"):
                     file_xsec = 1.36e-8
                else:
                    weights = arrays["Event.Weight"]
                    if len(weights) > 0:
                        flat_weights = ak.flatten(weights, axis=None)
                        file_xsec = float(flat_weights[0]) if len(flat_weights) > 0 else 0.0
                    else:
                        file_xsec = 0.0
                cross_sections.append(file_xsec)
                
                # Muons
                muons = ak.zip({
                    "pt": arrays["Muon.PT"],
                    "eta": arrays["Muon.Eta"],
                    "phi": arrays["Muon.Phi"],
                    "M": MUON_MASS,
                    "charge": arrays["Muon.Charge"]
                }, with_name="Momentum4D")

                PT_CUT = 10.0
                ETA_CUT = 2.5
                mask = (muons.pt > PT_CUT) & (np.abs(muons.eta) < ETA_CUT)
                muons = muons[mask]
                
                pos = muons[muons.charge > 0]
                neg = muons[muons.charge < 0]
                
                has_enough = (ak.num(pos) >= 3) & (ak.num(neg) >= 3)
                num_has_6 = np.sum(has_enough)
                result['has_6_muons'] += int(num_has_6)
                
                if num_has_6 == 0:
                    continue

                pos = pos[has_enough]
                neg = neg[has_enough]

                pos_sorted = pos[ak.argsort(pos.pt, ascending=False)]
                neg_sorted = neg[ak.argsort(neg.pt, ascending=False)]
                
                top3_pos = pos_sorted[:, :3]
                top3_neg = neg_sorted[:, :3]
                
                evt_muons = ak.concatenate([top3_pos, top3_neg], axis=1)

                p6_tot = ak.sum(evt_muons, axis=1)
                all_m6.append(ak.to_numpy(p6_tot.M))

                # V1
                best_chis = None
                best_results_v1 = None
                mu = [evt_muons[:, i] for i in range(6)]

                for perm in INDEX_LIST_V1:
                    a0, a1, a2 = mu[perm[0]], mu[perm[1]], mu[perm[2]]
                    b0, b1, b2 = mu[perm[3]], mu[perm[4]], mu[perm[5]]
                    p3a_tot = a0 + a1 + a2
                    p3b_tot = b0 + b1 + b2
                    p2a_tot = a1 + a2
                    p2b_tot = b0 + b1

                    p3a_const = ak.zip({'x': ak.concatenate([a0.x[:,None], a1.x[:,None], a2.x[:,None]], axis=1), 'y': ak.concatenate([a0.y[:,None], a1.y[:,None], a2.y[:,None]], axis=1), 'z': ak.concatenate([a0.z[:,None], a1.z[:,None], a2.z[:,None]], axis=1), 'E': ak.concatenate([a0.E[:,None], a1.E[:,None], a2.E[:,None]], axis=1)}, with_name='Momentum4D')
                    p3b_const = ak.zip({'x': ak.concatenate([b0.x[:,None], b1.x[:,None], b2.x[:,None]], axis=1), 'y': ak.concatenate([b0.y[:,None], b1.y[:,None], b2.y[:,None]], axis=1), 'z': ak.concatenate([b0.z[:,None], b1.z[:,None], b2.z[:,None]], axis=1), 'E': ak.concatenate([b0.E[:,None], b1.E[:,None], b2.E[:,None]], axis=1)}, with_name='Momentum4D')
                    p2a_const = ak.zip({'x': ak.concatenate([a1.x[:,None], a2.x[:,None]], axis=1), 'y': ak.concatenate([a1.y[:,None], a2.y[:,None]], axis=1), 'z': ak.concatenate([a1.z[:,None], a2.z[:,None]], axis=1), 'E': ak.concatenate([a1.E[:,None], a2.E[:,None]], axis=1)}, with_name='Momentum4D')
                    p2b_const = ak.zip({'x': ak.concatenate([b0.x[:,None], b1.x[:,None]], axis=1), 'y': ak.concatenate([b0.y[:,None], b1.y[:,None]], axis=1), 'z': ak.concatenate([b0.z[:,None], b1.z[:,None]], axis=1), 'E': ak.concatenate([b0.E[:,None], b1.E[:,None]], axis=1)}, with_name='Momentum4D')

                    chi3 = vectorize_chi_v1(p3a_tot.M, p3a_tot, p3a_const, p3b_tot.M, p3b_tot, p3b_const)
                    chi2 = vectorize_chi_v1(p2a_tot.M, p2a_tot, p2a_const, p2b_tot.M, p2b_tot, p2b_const)
                    total_chi = chi2 + chi3

                    if best_chis is None:
                        best_chis = total_chi
                        best_results_v1 = {'chi': total_chi, 'chi2': chi2, 'chi3': chi3, 'm3a': p3a_tot.M, 'm3b': p3b_tot.M, 'm2a': p2a_tot.M, 'm2b': p2b_tot.M}
                    else:
                        is_better = total_chi < best_chis
                        best_chis = ak.where(is_better, total_chi, best_chis)
                        for k in best_results_v1:
                            curr_val = locals()[k] if k in locals() else None
                            if k == 'chi': curr_val = total_chi
                            if k == 'chi2': curr_val = chi2
                            if k == 'chi3': curr_val = chi3
                            if k == 'm3a': curr_val = p3a_tot.M
                            if k == 'm3b': curr_val = p3b_tot.M
                            if k == 'm2a': curr_val = p2a_tot.M
                            if k == 'm2b': curr_val = p2b_tot.M
                            best_results_v1[k] = ak.where(is_better, curr_val, best_results_v1[k])

                passed_v1 = (best_results_v1['m3a'] > mass_window_min) & (best_results_v1['m3a'] < mass_window_max) & (best_results_v1['m3b'] > mass_window_min) & (best_results_v1['m3b'] < mass_window_max)
                result['cat1_m3_resonance'] += int(np.sum(passed_v1))

                for k, v in best_results_v1.items():
                    all_v1[k].append(ak.to_numpy(v))

                failed_v1_mask = ~passed_v1
                num_failed_v1 = int(np.sum(failed_v1_mask))
                
                if num_failed_v1 > 0:
                    result['cat2_v2_attempt'] += num_failed_v1
                    v2_muons = evt_muons[failed_v1_mask]
                    best_chis_v2 = None
                    best_results_v2 = None
                    mu2 = [v2_muons[:, i] for i in range(6)]

                    for perm in INDEX_LIST_V2:
                        c = [mu2[perm[j]] for j in range(6)]
                        p5_tot  = c[1] + c[2] + c[3] + c[4] + c[5]
                        p2a_tot = c[1] + c[2]
                        p2b_tot = c[3] + c[4]

                        p5_const = ak.zip({'x': ak.concatenate([c[j].x[:,None] for j in range(1,6)], axis=1), 'y': ak.concatenate([c[j].y[:,None] for j in range(1,6)], axis=1), 'z': ak.concatenate([c[j].z[:,None] for j in range(1,6)], axis=1), 'E': ak.concatenate([c[j].E[:,None] for j in range(1,6)], axis=1)}, with_name='Momentum4D')
                        p2a_const = ak.zip({'x': ak.concatenate([c[1].x[:,None], c[2].x[:,None]], axis=1), 'y': ak.concatenate([c[1].y[:,None], c[2].y[:,None]], axis=1), 'z': ak.concatenate([c[1].z[:,None], c[2].z[:,None]], axis=1), 'E': ak.concatenate([c[1].E[:,None], c[2].E[:,None]], axis=1)}, with_name='Momentum4D')
                        p2b_const = ak.zip({'x': ak.concatenate([c[3].x[:,None], c[4].x[:,None]], axis=1), 'y': ak.concatenate([c[3].y[:,None], c[4].y[:,None]], axis=1), 'z': ak.concatenate([c[3].z[:,None], c[4].z[:,None]], axis=1), 'E': ak.concatenate([c[3].E[:,None], c[4].E[:,None]], axis=1)}, with_name='Momentum4D')

                        chi5 = vectorize_chi_v2(p5_tot.M, p5_tot, p5_const, mmp_mass, rel_sigma_m0_sq)
                        chi2 = vectorize_chi_v1(p2a_tot.M, p2a_tot, p2a_const, p2b_tot.M, p2b_tot, p2b_const)
                        total_chi = chi2 + chi5

                        if best_chis_v2 is None:
                            best_chis_v2 = total_chi
                            best_results_v2 = {'chi': total_chi, 'chi2': chi2, 'chi5': chi5, 'm5': p5_tot.M, 'm2a': p2a_tot.M, 'm2b': p2b_tot.M}
                        else:
                            is_better = total_chi < best_chis_v2
                            best_chis_v2 = ak.where(is_better, total_chi, best_chis_v2)
                            for k in best_results_v2:
                                curr_val = None
                                if k == 'chi': curr_val = total_chi
                                if k == 'chi2': curr_val = chi2
                                if k == 'chi5': curr_val = chi5
                                if k == 'm5': curr_val = p5_tot.M
                                if k == 'm2a': curr_val = p2a_tot.M
                                if k == 'm2b': curr_val = p2b_tot.M
                                best_results_v2[k] = ak.where(is_better, curr_val, best_results_v2[k])
                    
                    passed_v2 = (best_results_v2['m5'] > mass_window_min) & (best_results_v2['m5'] < mass_window_max)
                    result['cat2_m5_resonance'] += int(np.sum(passed_v2))
                    
                    for k, v in best_results_v2.items():
                        all_v2[k].append(ak.to_numpy(v))

        except Exception as e:
            print(f"Error processing {file_path}: {e}")

    # Set total_cross_section as average over non-zero values
    non_zero_xsec = [x for x in cross_sections if x > 0]
    result['total_cross_section'] = np.mean(non_zero_xsec) if non_zero_xsec else 0.0

    final_m6 = np.concatenate(all_m6) if all_m6 else np.array([])
    final_v1 = {k: np.concatenate(v) if v else np.array([]) for k, v in all_v1.items()}
    final_v2 = {k: np.concatenate(v) if v else np.array([]) for k, v in all_v2.items()}
    
    with open(output_path, 'w') as f: json.dump(result, f, indent=4, cls=NumpyEncoder)
    
    generate_file_plots(final_m6, final_v1, final_v2, result_key, plot_dir)
    return f"Done: {result_key}"

if __name__ == "__main__":
    import argparse
    parser = argparse.ArgumentParser(description="Multi-muon topology reconstruction and event selection.")
    parser.add_argument("--inputs", nargs='+', required=True, help="Input ROOT file(s)")
    parser.add_argument("--output", required=True, help="Output JSON file path")
    parser.add_argument("--key", required=True, help="Result key for labeling")
    parser.add_argument("--plot-dir", dest="plot_dir", required=True, help="Directory to save plots")
    parser.add_argument("--mass", type=float, required=True, help="MMP mass (GeV)")
    args = parser.parse_args()

    if not os.path.exists(args.plot_dir):
        os.makedirs(args.plot_dir)

    if len(args.inputs) == 1:
        file_info = (args.inputs[0], args.output, args.key, args.plot_dir, args.mass)
        status = process_file_pipeline(file_info)
    else:
        task_info = (args.inputs, args.output, args.key, args.plot_dir, args.mass)
        status = process_multiple_files_pipeline(task_info)
    
    print(status)

